The Rank-Collapse Principle for Quadratic Optimization

Quadratic optimization becomes hard as soon as either the matrix in the quadratic form has an unfavorable curvature or the feasible set is discrete, combinatorial, or otherwise nonconvex. A complementary phenomenon is also well known in the signal-processing and optimization communities: when the matrix in the quadratic form has small rank, some hard-looking quadratic programs admit exact polynomial-time algorithms for fixed rank. We study the common positive-semidefinite geometry behind this phenomenon. If $Q=BB^\top$ is positive semidefinite, the objective depends on $x$ only through the rank-space shadow $y=B^\top x$. Every optimal shadow $y^*$ uniquely maximizes the linear functional defined by its own direction and satisfies a quantitative quadratic margin. Thus nonlinear optimality collapses to a low-dimensional, self-generated linear exposure direction. We call this the rank-collapse principle. The principle alone does not imply a finite candidate set: efficient exact optimization additionally depends on the projected or active geometry of the feasible family. We organize this distinction through projected-shadow scattering and active-structure collapse, relate it explicitly to established zonotope, convex-combinatorial, edge-skeleton, projected-normal-fan, and fixed-rank sparse-PCA methods, and derive tie-safe consequences for binary and finite-phase vectors, cardinality constraints, matroid bases, and sparse PCA. We also give directional-stability and approximately low-rank certificates, together with reproducible experiments. The paper's contribution is a unified, careful framework and a set of quantitative consequences, rather than a claim to originate the known fixed-rank tractability results that motivate it.

==> anc/Rank_Collapse_Reproducibility/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite this manuscript if you use its framework, code, or released numerical records."
title: "The Rank-Collapse Principle for Quadratic Optimization"
type: article
authors:
  - given-names: Mojtaba
    family-names: Soltanalian
    affiliation: "University of Illinois Chicago"
  - given-names: Ahmad
    family-names: Mousavi
    affiliation: "American University"
version: "1.0"
date-released: 2026-07-27


==> anc/Rank_Collapse_Reproducibility/MANIFEST_SHA256.txt <==
d006cc24c3c65ad0bfd2a863107edddcbfd25f2e72213e26699b6482dfc1704f  ./CITATION.cff
6f0f7a4e0c44d726e4e46e722babc5bb88ce3bdb5b43902c55d956577e32d4e0  ./README.md
106c40a2a2343f1845378cc4147de40a7c50a0b2112b747907ae1face17e4865  ./RESULTS_SUMMARY.md
8c136431990af2e3b87a61d01f1c9a37dde38527ebf4a2f7f02e6f885c93c127  ./code/experiments.py
e6c093d34fcb2ee5d0ce992bdb8dce19f2a9347f03449f562e69639e9902eb48  ./code/verify_release.py
6f2fa5841c36e0f7f01c370d90e7c4ed01ef803b52ddb1f8b41adee5351f2122  ./figures/approximate_rank.pdf
2f3915dad836f415b04aeed11154fa7bcd3b681160fe8894c0d740328824c7b8  ./figures/binary_runtime.pdf
53923794164fa0d0cde31b44f315b4dcadd465a28c421bf0992a27fe68509367  ./figures/binary_scattering.pdf
344522c93a99bd5db74597799b73399a9a996801cfda32f1c1b63f1704e41077  ./figures/cross_family_collapse.pdf
d946fa8855bd07d310a956c08a7df2ebd1e517a3a9c79fcfec6d3c95054b2f43  ./figures/direction_stability.pdf
5dfc6ef92c64a1e9a47a6aa7e591f00837efeb5da32ee562c1ee47bd337822f2  ./figures/principle_geometry.pdf
c779fcc6c397a87a7fc3a82a7fa84a17d88fabc2d603ece3b6029d0448666130  ./figures/spca_active_structure.pdf
044c3f70a1cd07f1b02949f4744099a0c943e792f2e1d9f3b05d059ab5fb00e6  ./requirements.txt
2b3bff71c206afa99517a04b4435f6838c2b8456d13f6524b683c27733ffc2ac  ./results/approximate_rank.csv
3dc45e49388313f45654d3e3d2d4f097557c34529af922f14a1a7bbeaaf69650  ./results/binary_runtime.csv
b04c4846759af576e454cede57d3591d64147938fb8d9d83916a13efa9bf26ba  ./results/binary_scattering.csv
f023a3faff1994f8bd68ab652cf4eb0a42fdf9554609b94955037b3b0647d6c2  ./results/cross_family_collapse.csv
e3a257254993929f144b80c9122fa0284159497d10891e559308e38eff95f0b0  ./results/direction_stability.csv
fbe293f61b40bc209a611f7f1a1bbc6c000cbd1e3fa03564951041e783c9d3da  ./results/metadata.json
8ee1e2cb22518344c2ff0a655ded502a1c44750ba98acea15b1583b5647ffc5c  ./results/spca_exactness.csv
16eee09170ee87fc2b02c428a096177e9def860af7efba564fb3b3667065018b  ./results/spca_scaling.csv


==> anc/Rank_Collapse_Reproducibility/README.md <==
# Reproducibility package: The Rank-Collapse Principle for Quadratic Optimization

**Authors:** Mojtaba Soltanalian (University of Illinois Chicago) and Ahmad Mousavi (American University)

This ancillary package contains the computational material accompanying the arXiv manuscript **The Rank-Collapse Principle for Quadratic Optimization**.

## Contents

- `code/experiments.py`: complete simulation, exactness-check, data-generation, and plotting code.
- `code/verify_release.py`: lightweight validation of the released numerical records.
- `results/`: raw CSV records and the recorded software/hardware environment.
- `figures/`: vector PDF figures generated from the released numerical material.
- `RESULTS_SUMMARY.md`: concise numerical summary.
- `requirements.txt`: tested Python package versions.
- `CITATION.cff`: citation metadata.
- `MANIFEST_SHA256.txt`: SHA-256 checksums for the ancillary release.

No external dataset is required.

## Quick validation

From the package root, run:

```bash
python code/verify_release.py
```

## Regenerating the numerical material

Install the Python dependencies and make sure a working LaTeX installation is available for Matplotlib text rendering:

```bash
python -m pip install -r requirements.txt
python code/experiments.py --all
python code/verify_release.py
```

The experiment script rewrites the CSV files, environment metadata, and vector PDF figures in `results/` and `figures/`. Runtime measurements will vary across systems. The script is deterministic given the master seed, except for ordinary platform-level floating-point and timing variation. Numba is used when available; a pure-Python/NumPy fallback is retained.


==> anc/Rank_Collapse_Reproducibility/RESULTS_SUMMARY.md <==
# Released numerical checks

The release was generated with master seed `20260723`. The values below are read from the supplied CSV files and can be checked with:

```bash
python code/verify_release.py
```

- Projected-cube vertex counts: 132 of 132 numerical instances match the classical generic formula.
- Rank-two binary optimization: every exhaustive comparison through `n = 24` agrees with the angular sweep to the implemented numerical tolerance.
- Sparse PCA: 32 of 32 active-support comparisons agree with exhaustive support search; maximum stored gap is zero.
- Approximately low-rank study: all 420 trials satisfy the one-sided positive-semidefinite residual bound. The largest normalized gap is about `0.8836`; the largest gap-to-a-posteriori-certificate ratio is about `0.8947`.
- Directional stability: all 10,025 perturbation records satisfy the theorem bound. The largest observed ratio to the universal bound is about `0.1541`.
- Recorded median rank-two sweep time at `n = 750,000`: about `0.115` seconds on the machine in `results/metadata.json`.
- Recorded exhaustive binary time at `n = 24`: about `2.68` seconds.
- Recorded median sparse-PCA active-support time at `n = 220`: about `0.373` seconds.

Wall-clock times are machine dependent. Convex-hull counts are numerical checks on generic Gaussian instances, not symbolic certificates.


==> anc/Rank_Collapse_Reproducibility/code/experiments.py <==
#!/usr/bin/env python3
"""Reproducible experiments for the rank-collapse manuscript.

All figure text is rendered through LaTeX.  The script writes vector PDF figures,
CSV data, and a compact JSON metadata file recording the computational setting.

Usage
-----
    python code/experiments.py --all

The experiments are deterministic given the master seed below.  They use only
NumPy, SciPy, Matplotlib, and Numba (when available).
"""
from __future__ import annotations

import argparse
import itertools
import json
import math
import os
import platform
import subprocess
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Sequence

import numpy as np
import pandas as pd
import scipy
from scipy.spatial import ConvexHull, QhullError
from scipy.special import comb, gammaln

try:
    from numba import njit
except Exception:  # pragma: no cover
    njit = None

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Polygon

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
RES = ROOT / "results"
FIG.mkdir(parents=True, exist_ok=True)
RES.mkdir(parents=True, exist_ok=True)

MASTER_SEED = 20260723
RNG = np.random.default_rng(MASTER_SEED)

# Okabe--Ito-inspired, colorblind-safe palette.  Every data series also has a
# distinct line style or marker so the figures remain legible in grayscale.
COLORS = {
    "blue": "#0072B2",
    "orange": "#E69F00",
    "green": "#009E73",
    "red": "#D55E00",
    "purple": "#CC79A7",
    "sky": "#56B4E9",
    "gray": "#6B6B6B",
    "black": "#111111",
    "light": "#C9C9C9",
}

mpl.rcParams.update(
    {
        "text.usetex": True,
        "text.latex.preamble": r"\usepackage{amsmath,amssymb}",
        "font.family": "serif",
        "font.size": 9.5,
        "axes.labelsize": 10,
        "axes.titlesize": 10.5,
        "legend.fontsize": 8.2,
        "xtick.labelsize": 8.5,
        "ytick.labelsize": 8.5,
        "axes.linewidth": 0.8,
        "lines.linewidth": 1.6,
        "lines.markersize": 4.5,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.unicode_minus": False,
    }
)


def unit(theta: np.ndarray | float) -> np.ndarray:
    th = np.asarray(theta)
    return np.stack((np.cos(th), np.sin(th)), axis=-1)


def line_angle(normal: np.ndarray) -> float | None:
    """Angle in [0, pi) of a direction z satisfying normal^T z = 0."""
    a, b = float(normal[0]), float(normal[1])
    if math.hypot(a, b) <= 1e-13:
        return None
    return (math.atan2(b, a) + math.pi / 2.0) % math.pi


def unique_angles(angles: Iterable[float], tol: float = 2e-11) -> np.ndarray:
    arr = np.sort(np.asarray(list(angles), dtype=float) % math.pi)
    if arr.size == 0:
        return arr
    out = [float(arr[0])]
    for x in arr[1:]:
        if x - out[-1] > tol:
            out.append(float(x))
    # 0 and pi are the same line.
    if len(out) > 1 and out[0] + math.pi - out[-1] <= tol:
        out.pop()
    return np.asarray(out)


def cell_midpoints(angles: np.ndarray) -> np.ndarray:
    if angles.size == 0:
        return np.asarray([0.0])
    a = np.sort(angles)
    nxt = np.r_[a[1:], a[0] + math.pi]
    return ((a + nxt) / 2.0) % math.pi


def all_signs(n: int) -> np.ndarray:
    """All vectors in {-1,+1}^n, row-wise, in blocks suitable for n <= 20."""
    nums = np.arange(1 << n, dtype=np.uint64)[:, None]
    powers = (np.uint64(1) << np.arange(n, dtype=np.uint64))[None, :]
    return np.where((nums & powers) != 0, 1.0, -1.0)


def binary_rank2_candidates(B: np.ndarray, half: bool = False) -> np.ndarray:
    """Return regular-cell sign patterns for a generic rank-two instance."""
    angles = unique_angles(a for row in B if (a := line_angle(row)) is not None)
    mids = cell_midpoints(angles)
    Z = unit(mids)
    X = np.where(Z @ B.T >= 0.0, 1, -1).astype(np.int8)
    X = np.unique(X, axis=0)
    if not half:
        X = np.unique(np.vstack((X, -X)), axis=0)
    return X


def binary_rank2_best(B: np.ndarray) -> tuple[float, np.ndarray]:
    X = binary_rank2_candidates(B, half=True).astype(float)
    Y = X @ B
    vals = np.sum(Y * Y, axis=1)
    i = int(np.argmax(vals))
    return float(vals[i]), X[i]


def support_events(B: np.ndarray, absolute: bool) -> np.ndarray:
    n = B.shape[0]
    angles: list[float] = []
    for i in range(n):
        for j in range(i + 1, n):
            normals = [B[i] - B[j]]
            if absolute:
                normals.append(B[i] + B[j])
            for normal in normals:
                a = line_angle(normal)
                if a is not None:
                    angles.append(a)
    return unique_angles(angles)


def enumerate_topk_supports_rank2(B: np.ndarray, k: int, absolute: bool) -> list[tuple[int, ...]]:
    """Enumerate regular top-k supports by cell midpoints in rank dimension 2."""
    mids = cell_midpoints(support_events(B, absolute=absolute))
    supports: set[tuple[int, ...]] = set()
    # Batch to keep memory bounded for larger n.
    batch = 4096
    for start in range(0, len(mids), batch):
        th = mids[start : start + batch]
        scores = unit(th) @ B.T
        if absolute:
            scores = np.abs(scores)
        # argpartition gives the k largest; sort indices only to canonicalize.
        idx = np.argpartition(scores, kth=scores.shape[1] - k, axis=1)[:, -k:]
        idx.sort(axis=1)
        supports.update(tuple(map(int, row)) for row in idx)
    return sorted(supports)


def spca_value(B: np.ndarray, support: Sequence[int]) -> float:
    G = B[np.asarray(support), :].T @ B[np.asarray(support), :]
    return float(np.linalg.eigvalsh(G)[-1])


def spca_exact_rank2(B: np.ndarray, k: int) -> tuple[float, tuple[int, ...], int]:
    supports = enumerate_topk_supports_rank2(B, k, absolute=True)
    vals = np.asarray([spca_value(B, s) for s in supports])
    i = int(np.argmax(vals))
    return float(vals[i]), supports[i], len(supports)


def brute_spca(B: np.ndarray, k: int) -> tuple[float, tuple[int, ...]]:
    best = -np.inf
    best_s: tuple[int, ...] | None = None
    for s in itertools.combinations(range(B.shape[0]), k):
        v = spca_value(B, s)
        if v > best:
            best, best_s = v, tuple(s)
    assert best_s is not None
    return float(best), best_s


def phase_rank1_candidates(b: np.ndarray, m: int) -> set[tuple[int, ...]]:
    # A phase quantizer changes at m boundary rays per coordinate.
    step = 2.0 * math.pi / m
    angles = []
    beta = np.angle(b)
    for bi in beta:
        angles.extend(((q + 0.5) * step - bi) % (2 * math.pi) for q in range(m))
    a = np.sort(np.asarray(angles))
    mids = ((a + np.r_[a[1:], a[0] + 2 * math.pi]) / 2.0) % (2 * math.pi)
    cands: set[tuple[int, ...]] = set()
    for th in mids:
        q = np.floor(((beta + th) % (2 * math.pi) + math.pi / m) / step).astype(int) % m
        cands.add(tuple(map(int, q)))
    return cands


def max_spanning_tree(weights: np.ndarray, vertices: int, edges: list[tuple[int, int]]) -> tuple[int, ...]:
    parent = list(range(vertices))
    rank = [0] * vertices

    def find(x: int) -> int:
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    def union(a: int, b: int) -> bool:
        a, b = find(a), find(b)
        if a == b:
            return False
        if rank[a] < rank[b]:
            a, b = b, a
        parent[b] = a
        if rank[a] == rank[b]:
            rank[a] += 1
        return True

    order = np.lexsort((np.arange(len(weights)), -weights))
    chosen: list[int] = []
    for e in order:
        u, v = edges[int(e)]
        if union(u, v):
            chosen.append(int(e))
            if len(chosen) == vertices - 1:
                break
    return tuple(sorted(chosen))


def graphic_matroid_rank2_candidates(B: np.ndarray, vertices: int) -> set[tuple[int, ...]]:
    edges = [(i, j) for i in range(vertices) for j in range(i + 1, vertices)]
    mids = cell_midpoints(support_events(B, absolute=False))
    cands = set()
    for th in mids:
        cands.add(max_spanning_tree(B @ unit(th), vertices, edges))
    return cands


if njit is not None:
    @njit(cache=True)
    def _sweep_kernel(B: np.ndarray, order: np.ndarray, theta0: float) -> float:
        n = B.shape[0]
        c = math.cos(theta0)
        s = math.sin(theta0)
        signs = np.empty(n, dtype=np.float64)
        y0 = 0.0
        y1 = 0.0
        for i in range(n):
            val = B[i, 0] * c + B[i, 1] * s
            si = 1.0 if val >= 0.0 else -1.0
            signs[i] = si
            y0 += si * B[i, 0]
            y1 += si * B[i, 1]
        best = y0 * y0 + y1 * y1
        for t in range(order.size):
            i = order[t]
            old = signs[i]
            y0 -= 2.0 * old * B[i, 0]
            y1 -= 2.0 * old * B[i, 1]
            signs[i] = -old
            val = y0 * y0 + y1 * y1
            if val > best:
                best = val
        return best
else:
    _sweep_kernel = None


def binary_sweep_value(B: np.ndarray) -> float:
    angles = (np.arctan2(B[:, 1], B[:, 0]) + math.pi / 2.0) % math.pi
    order = np.argsort(angles).astype(np.int64)
    a = np.sort(angles)
    theta0 = float((a[-1] + (a[0] + math.pi)) / 2.0 % math.pi)
    if _sweep_kernel is not None:
        return float(_sweep_kernel(np.asarray(B, dtype=np.float64), order, theta0))
    # Pure NumPy/Python fallback.
    z = unit(theta0)
    signs = np.where(B @ z >= 0.0, 1.0, -1.0)
    y = signs @ B
    best = float(y @ y)
    for i in order:
        old = signs[i]
        y -= 2.0 * old * B[i]
        signs[i] = -old
        best = max(best, float(y @ y))
    return best


def brute_binary_value(B: np.ndarray, block: int = 1 << 17) -> float:
    n = B.shape[0]
    powers = np.uint64(1) << np.arange(n, dtype=np.uint64)
    best = -np.inf
    for start in range(0, 1 << n, block):
        stop = min(1 << n, start + block)
        nums = np.arange(start, stop, dtype=np.uint64)[:, None]
        X = np.where((nums & powers[None, :]) != 0, 1.0, -1.0)
        Y = X @ B
        best = max(best, float(np.max(np.sum(Y * Y, axis=1))))
    return best


def log_binom(n: int, k: int) -> float:
    return float((gammaln(n + 1) - gammaln(k + 1) - gammaln(n - k + 1)) / math.log(10))


def savefig(fig: plt.Figure, stem: str) -> None:
    fig.savefig(FIG / f"{stem}.pdf")
    fig.savefig(FIG / f"{stem}.png", dpi=250)
    plt.close(fig)


def experiment_principle_geometry() -> None:
    rng = np.random.default_rng(MASTER_SEED + 1)
    n = 10
    B = rng.normal(size=(n, 2))
    X = all_signs(n)
    Y = X @ B
    hull = ConvexHull(Y)
    hv = hull.vertices
    Yh = Y[hv]
    vals = np.sum(Yh * Yh, axis=1)
    j = int(np.argmax(vals))
    ystar = Yh[j]
    rho = np.linalg.norm(ystar)
    normal = ystar / rho
    tangent = np.array([-normal[1], normal[0]])

    fig, ax = plt.subplots(figsize=(6.9, 3.55))
    ax.scatter(Y[:, 0], Y[:, 1], s=7, facecolors="none", edgecolors=COLORS["light"], linewidths=0.45,
               label=r"shadows $B^{\mathsf T}x$")
    poly = Polygon(Yh, closed=True, facecolor=COLORS["sky"], alpha=0.14,
                   edgecolor=COLORS["blue"], linewidth=1.6)
    ax.add_patch(poly)
    ax.scatter(Yh[:, 0], Yh[:, 1], s=18, color=COLORS["blue"], edgecolor="white", linewidth=0.35,
               zorder=4, label=r"projected vertices")
    ax.scatter([ystar[0]], [ystar[1]], s=85, marker="*", color=COLORS["red"], edgecolor=COLORS["black"],
               linewidth=0.45, zorder=6, label=r"optimal shadow $y^\star$")
    # Supporting line <y*, y> = ||y*||^2.
    span = 0.72 * max(np.ptp(Y[:, 0]), np.ptp(Y[:, 1]))
    p1, p2 = ystar - span * tangent, ystar + span * tangent
    ax.plot([p1[0], p2[0]], [p1[1], p2[1]], ls="--", color=COLORS["red"], linewidth=1.25,
            label=r"supporting hyperplane")
    arrow_end = ystar + 0.42 * span * normal
    ax.add_patch(FancyArrowPatch(tuple(ystar), tuple(arrow_end), arrowstyle="-|>", mutation_scale=12,
                                 linewidth=1.3, color=COLORS["red"]))
    ax.text(*(ystar + 0.47 * span * normal), r"$z=y^\star$", ha="center", va="center")
    # A radius line emphasizes norm maximization.
    ax.plot([0, ystar[0]], [0, ystar[1]], ls=":", color=COLORS["gray"], linewidth=1.0)
    ax.text(*(0.53 * ystar + np.array([0.12, -0.16])), r"$\|y^\star\|_2$", color=COLORS["gray"])
    ax.axhline(0, color="#E5E5E5", linewidth=0.6, zorder=0)
    ax.axvline(0, color="#E5E5E5", linewidth=0.6, zorder=0)
    ax.set_aspect("equal", adjustable="datalim")
    ax.set_xlabel(r"first rank-space coordinate")
    ax.set_ylabel(r"second rank-space coordinate")
    ax.set_title(r"Quadratic rank collapse: norm maximization becomes self-exposure")
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.16), ncol=4, frameon=False, handlelength=2.2)
    fig.subplots_adjust(bottom=0.28)
    savefig(fig, "principle_geometry")


def experiment_binary_scattering() -> None:
    rows = []
    rng = np.random.default_rng(MASTER_SEED + 2)
    for r, ns in [(2, range(5, 18)), (3, range(5, 16)), (4, range(6, 15))]:
        for n in ns:
            for rep in range(4):
                B = rng.normal(size=(n, r))
                X = all_signs(n)
                Y = X @ B
                try:
                    hull = ConvexHull(Y)
                except QhullError:
                    # QJ is a numerical fallback only; generic Gaussian inputs normally do not need it.
                    hull = ConvexHull(Y, qhull_options="QJ")
                count = len(np.unique(hull.vertices))
                formula = int(2 * sum(math.comb(n - 1, j) for j in range(r)))
                rows.append({"rank": r, "n": n, "replicate": rep, "vertices": count, "formula": formula})
    df = pd.DataFrame(rows)
    df.to_csv(RES / "binary_scattering.csv", index=False)

    fig, ax = plt.subplots(figsize=(6.9, 3.75))
    specs = [(2, "o", "-", COLORS["blue"]), (3, "s", "--", COLORS["orange"]), (4, "^", "-.", COLORS["green"])]
    for r, marker, ls, color in specs:
        d = df[df["rank"] == r].groupby("n")["vertices"].agg(["median", "min", "max"]).reset_index()
        ax.plot(d["n"], d["median"], marker=marker, ls=ls, color=color, label=rf"observed, $r={r}$")
        # Plot formula as a thin black dotted overlay, slightly transparent.
        f = df[df["rank"] == r].drop_duplicates("n").sort_values("n")
        ax.plot(f["n"], f["formula"], color=color, ls=":", linewidth=1.0, alpha=0.8)
    ngrid = np.arange(5, 18)
    ax.plot(ngrid, 2.0 ** ngrid, color=COLORS["black"], ls=(0, (4, 2)), linewidth=1.25,
            label=r"feasible points $2^n$")
    ax.set_yscale("log")
    ax.set_xlabel(r"ambient dimension $n$")
    ax.set_ylabel(r"number of shadows / candidates")
    ax.set_title(r"Generic projected cubes attain the sharp central-arrangement count")
    ax.grid(True, which="both", axis="y", alpha=0.18)
    ax.legend(loc="upper left", bbox_to_anchor=(1.01, 1.0), frameon=False)
    fig.subplots_adjust(right=0.74)
    savefig(fig, "binary_scattering")


def experiment_cross_family() -> None:
    rng = np.random.default_rng(MASTER_SEED + 3)
    records = []

    n = 24
    B = rng.normal(size=(n, 2))
    records.append((r"binary $\{\pm1\}^{24}$", len(binary_rank2_candidates(B)), 2.0**n))

    n = 18
    m = 4
    b = rng.normal(size=n) + 1j * rng.normal(size=n)
    records.append((r"$4$-phase, $n=18$", len(phase_rank1_candidates(b, m)), float(m**n)))

    n, k = 42, 8
    B = rng.normal(size=(n, 2))
    c = len(enumerate_topk_supports_rank2(B, k, absolute=False))
    records.append((r"top-$8$ subsets, $n=42$", c, float(math.comb(n, k))))

    n, k = 42, 8
    B = rng.normal(size=(n, 2))
    c = len(enumerate_topk_supports_rank2(B, k, absolute=True))
    records.append((r"SPCA supports, $n=42$", c, float(math.comb(n, k))))

    v = 9
    edges = [(i, j) for i in range(v) for j in range(i + 1, v)]
    B = rng.normal(size=(len(edges), 2))
    c = len(graphic_matroid_rank2_candidates(B, v))
    records.append((r"spanning trees of $K_9$", c, float(v ** (v - 2))))

    df = pd.DataFrame(records, columns=["family", "candidates", "feasible"])
    df["ratio"] = df["feasible"] / df["candidates"]
    df.to_csv(RES / "cross_family_collapse.csv", index=False)

    x = np.arange(len(df))
    width = 0.34
    fig, ax = plt.subplots(figsize=(7.15, 3.8))
    ax.bar(x - width / 2, np.log10(df["candidates"]), width, color=COLORS["blue"], hatch="//",
           edgecolor=COLORS["black"], linewidth=0.5, label=r"exposed structures")
    ax.bar(x + width / 2, np.log10(df["feasible"]), width, color=COLORS["light"], hatch="..",
           edgecolor=COLORS["black"], linewidth=0.5, label=r"full feasible family")
    for i, row in df.iterrows():
        ax.text(i - width / 2, math.log10(row["candidates"]) + 0.18, f"{int(row['candidates']):,}",
                ha="center", va="bottom", rotation=90, fontsize=7.2)
    ax.set_xticks(x)
    ax.set_xticklabels(df["family"], rotation=20, ha="right")
    ax.set_ylabel(r"$\log_{10}$ cardinality")
    ax.set_title(r"Rank collapse across point and active-structure oracles", pad=7)
    ax.grid(True, axis="y", alpha=0.18)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.28), ncol=2, frameon=False)
    fig.subplots_adjust(top=0.91, bottom=0.39)
    savefig(fig, "cross_family_collapse")


def timed(fn, repeats: int) -> tuple[float, float, float]:
    vals = []
    for _ in range(repeats):
        t0 = time.perf_counter()
        fn()
        vals.append(time.perf_counter() - t0)
    return float(np.median(vals)), float(np.min(vals)), float(np.max(vals))


def timed_value(fn, repeats: int):
    vals = []
    result = None
    for _ in range(repeats):
        t0 = time.perf_counter()
        result = fn()
        vals.append(time.perf_counter() - t0)
    return float(np.median(vals)), float(np.min(vals)), float(np.max(vals)), result


def experiment_binary_runtime() -> None:
    rng = np.random.default_rng(MASTER_SEED + 4)
    # Warm up Numba outside timing.
    binary_sweep_value(rng.normal(size=(32, 2)))
    records = []
    sweep_ns = [100, 300, 1_000, 3_000, 10_000, 30_000, 100_000, 300_000, 750_000]
    for n in sweep_ns:
        B = rng.normal(size=(n, 2))
        med, lo, hi = timed(lambda B=B: binary_sweep_value(B), repeats=5 if n <= 100_000 else 3)
        records.append({"method": "rank-space sweep", "n": n, "median_seconds": med, "min_seconds": lo, "max_seconds": hi})

    brute_ns = [10, 12, 14, 16, 18, 20, 22, 24]
    for n in brute_ns:
        B = rng.normal(size=(n, 2))
        med, lo, hi, brute = timed_value(lambda B=B: brute_binary_value(B), repeats=3 if n <= 20 else 1)
        records.append({"method": "exhaustive search", "n": n, "median_seconds": med, "min_seconds": lo, "max_seconds": hi})
        # Verify exact equality using the value returned by the timed computation.
        sweep = binary_sweep_value(B)
        if not np.isclose(sweep, brute, rtol=2e-10, atol=2e-8):
            raise RuntimeError(f"exactness failure at n={n}: {sweep} vs {brute}")

    df = pd.DataFrame(records)
    df.to_csv(RES / "binary_runtime.csv", index=False)

    fig, ax = plt.subplots(figsize=(6.9, 3.7))
    d = df[df.method == "rank-space sweep"].sort_values("n")
    ax.plot(d.n, d.median_seconds, marker="o", color=COLORS["blue"], label=r"rank-space sweep")
    d = df[df.method == "exhaustive search"].sort_values("n")
    ax.plot(d.n, d.median_seconds, marker="s", ls="--", color=COLORS["red"], label=r"exhaustive search")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel(r"ambient dimension $n$")
    ax.set_ylabel(r"wall-clock time (seconds)")
    ax.set_title(r"Exact rank-two binary optimization: polynomial sweep versus enumeration")
    ax.grid(True, which="both", alpha=0.18)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, 1.16), ncol=2, frameon=False)
    fig.subplots_adjust(top=0.82)
    savefig(fig, "binary_runtime")


def experiment_spca() -> None:
    rng = np.random.default_rng(MASTER_SEED + 5)
    records = []
    for n in [20, 30, 45, 65, 90, 125, 165, 220]:
        k = max(3, round(0.18 * n))
        for rep in range(4):
            B = rng.normal(size=(n, 2))
            t0 = time.perf_counter()
            val, support, count = spca_exact_rank2(B, k)
            elapsed = time.perf_counter() - t0
            records.append({"n": n, "k": k, "replicate": rep, "supports": count, "value": val, "seconds": elapsed})
    df = pd.DataFrame(records)
    df.to_csv(RES / "spca_scaling.csv", index=False)

    # Exhaustive verification on independent small instances.
    checks = []
    for n, k in [(12, 3), (15, 4), (18, 4), (20, 5)]:
        for rep in range(8):
            B = rng.normal(size=(n, 2))
            alg, s_alg, count = spca_exact_rank2(B, k)
            brute, s_b = brute_spca(B, k)
            checks.append({"n": n, "k": k, "replicate": rep, "algorithm": alg, "brute": brute,
                           "abs_gap": abs(alg - brute), "supports": count,
                           "same_value": bool(np.isclose(alg, brute, rtol=1e-10, atol=1e-10))})
    checks_df = pd.DataFrame(checks)
    checks_df.to_csv(RES / "spca_exactness.csv", index=False)
    if not checks_df.same_value.all():
        raise RuntimeError("SPCA exactness check failed")

    # Left panel: an explicit support cell with a continuously varying oracle.
    # The first two rows form the identity and all other rows are small, so
    # S={1,2} is active throughout the displayed angular interval and
    # x_S(z)=z traces a genuine continuum.
    B0 = np.array([[1.0, 0.0], [0.0, 1.0],
                   [0.08, 0.03], [-0.06, 0.04], [0.02, -0.07],
                   [-0.05, -0.05], [0.07, -0.01]])
    k0 = 2
    s0 = (0, 1)
    th = np.linspace(0.24, 1.33, 120)
    W = unit(th) @ B0[list(s0), :].T
    responses = W / np.linalg.norm(W, axis=1, keepdims=True)
    check = np.argpartition(np.abs(unit(th) @ B0.T), B0.shape[0] - k0, axis=1)[:, -k0:]
    if not all(tuple(sorted(row.tolist())) == s0 for row in check):
        raise RuntimeError("constructed SPCA cell is not support-stable")

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.2))
    ax = axes[0]
    circle = np.linspace(0, 2 * math.pi, 400)
    ax.plot(np.cos(circle), np.sin(circle), color=COLORS["light"], linewidth=0.9)
    ax.plot(responses[:, 0], responses[:, 1], color=COLORS["purple"], linewidth=2.5)
    take = np.linspace(0, len(responses) - 1, 9, dtype=int)
    ax.scatter(responses[take, 0], responses[take, 1], s=23, color=COLORS["purple"],
               edgecolor="white", linewidth=0.45, zorder=3)
    ax.annotate(r"$x_S(z)$ traces an arc", xy=responses[len(responses)//2], xytext=(0.23, 0.92),
                arrowprops=dict(arrowstyle="->", linewidth=0.9), fontsize=8.5)
    ax.text(0.22, 0.24, r"fixed support $S=\{1,2\}$", fontsize=8.3)
    ax.set_aspect("equal", adjustable="box")
    ax.set_xlim(0.15, 1.05)
    ax.set_ylim(0.15, 1.05)
    ax.set_xlabel(r"first active coordinate")
    ax.set_ylabel(r"second active coordinate")
    ax.set_title("(a) One support cell, infinitely many\npoint-oracle responses")
    ax.grid(True, alpha=0.12)

    ax = axes[1]
    g = df.groupby("n").agg({"supports": ["median", "min", "max"], "k": "first"})
    nvals = g.index.to_numpy()
    med = g[("supports", "median")].to_numpy()
    lo = g[("supports", "min")].to_numpy()
    hi = g[("supports", "max")].to_numpy()
    kvals = g[("k", "first")].to_numpy()
    ax.fill_between(nvals, lo, hi, color=COLORS["sky"], alpha=0.20, linewidth=0)
    ax.plot(nvals, med, marker="o", color=COLORS["blue"], label=r"enumerated active supports")
    arrangement = 2.0 * (1.0 + np.asarray(nvals * (nvals - 1), dtype=float) - 1.0)  # 2N in d=2
    ax.plot(nvals, arrangement, ls="--", color=COLORS["gray"], label=r"central-arrangement bound")
    feasible_log = np.asarray([log_binom(int(n), int(k)) for n, k in zip(nvals, kvals)])
    ax2 = ax.twinx()
    ax2.plot(nvals, feasible_log, ls=":", marker="s", color=COLORS["red"], label=r"$\log_{10}{n\choose k}$")
    ax.set_yscale("log")
    ax.set_xlabel(r"number of features $n$ ($k\approx0.18n$)")
    ax.set_ylabel(r"active supports")
    ax2.set_ylabel(r"$\log_{10}$ feasible supports", color=COLORS["red"])
    ax.tick_params(axis="y")
    ax2.tick_params(axis="y", colors=COLORS["red"])
    ax.set_title(r"(b) Finite active-structure collapse")
    ax.grid(True, which="both", axis="y", alpha=0.15)
    h1, l1 = ax.get_legend_handles_labels()
    h2, l2 = ax2.get_legend_handles_labels()
    ax.legend(h1 + h2, l1 + l2, loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False)
    fig.subplots_adjust(bottom=0.30, wspace=0.36)
    savefig(fig, "spca_active_structure")


def experiment_approximate_rank() -> None:
    """Adversarial PSD residuals test the sharp one-sided certificate.

    For each rank-two core, we choose a sign vector far from the core candidate
    set and add E=tau*u*u^T with u=x_bad/sqrt(n).  This deliberately creates a
    competing direction while preserving an exactly known residual norm.
    """
    rng = np.random.default_rng(MASTER_SEED + 6)
    n = 18
    X = all_signs(n)
    taus = np.geomspace(2e-3, 4.0, 14)
    records = []
    for rep in range(30):
        B = rng.normal(size=(n, 2)) / math.sqrt(n)
        Q0vals = np.sum((X @ B) ** 2, axis=1)
        v0 = float(np.max(Q0vals))
        candidates = binary_rank2_candidates(B).astype(float)
        c0 = np.sum((candidates @ B) ** 2, axis=1)

        # Pick a feasible direction with small maximum correlation to every
        # rank-two candidate, making the residual a meaningful stress test.
        pool = rng.choice(X.shape[0], size=3000, replace=False)
        P = X[pool]
        corr = np.max(np.abs(P @ candidates.T), axis=1)
        x_bad = P[int(np.argmin(corr))]
        u = x_bad / math.sqrt(n)
        e_full = (X @ u) ** 2
        e_cand = (candidates @ u) ** 2

        for tau in taus:
            full = Q0vals + tau * e_full
            cand = c0 + tau * e_cand
            opt = float(np.max(full))
            vhat = float(np.max(cand))
            gap = max(0.0, opt - vhat)
            posterior = max(0.0, v0 + n * tau - vhat)
            scale = n * tau
            records.append(
                {
                    "replicate": rep,
                    "tau": tau,
                    "optimum": opt,
                    "candidate_value": vhat,
                    "gap": gap,
                    "semidefinite_bound": scale,
                    "universal_bound": 2 * scale,
                    "posterior_bound": posterior,
                    "normalized_gap": gap / scale,
                    "normalized_posterior": posterior / scale,
                    "exact": gap <= 1e-9 * max(1.0, abs(opt)),
                }
            )
    df = pd.DataFrame(records)
    df.to_csv(RES / "approximate_rank.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.1))
    ax = axes[0]
    q = df.groupby("tau")["normalized_gap"].quantile([0.1, 0.5, 0.9]).unstack()
    tau = q.index.to_numpy()
    ax.fill_between(tau, q[0.1], q[0.9], color=COLORS["sky"], alpha=0.28, linewidth=0,
                    label=r"10--90\% empirical gap")
    ax.plot(tau, q[0.5], marker="o", color=COLORS["blue"], label=r"median gap / $(n\tau)$")
    post = df.groupby("tau")["normalized_posterior"].median()
    ax.plot(tau, post, marker="s", ls="--", color=COLORS["orange"],
            label=r"median a posteriori certificate / $(n\tau)$")
    ax.axhline(1.0, ls=":", color=COLORS["red"], label=r"one-sided PSD bound")
    ax.set_xscale("log")
    ax.set_ylim(-0.03, 1.08)
    ax.set_xlabel(r"residual norm $\tau=\|E\|_2$")
    ax.set_ylabel(r"normalized gap / certificate")
    ax.set_title(r"(a) Certified approximate rank collapse")
    ax.grid(True, which="both", alpha=0.16)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False)

    ax = axes[1]
    recovery = df.groupby("tau")["exact"].mean()
    ratio = df.assign(ratio=lambda d: np.where(d.posterior_bound > 1e-14,
                                                d.gap / d.posterior_bound, 0.0)).groupby("tau")["ratio"].quantile(0.9)
    ax.plot(recovery.index, recovery.values, marker="o", color=COLORS["green"], label=r"exact-recovery frequency")
    ax.plot(ratio.index, ratio.values, marker="^", ls="--", color=COLORS["purple"],
            label=r"90th pct. gap/certificate")
    ax.set_xscale("log")
    ax.set_ylim(-0.03, 1.03)
    ax.set_xlabel(r"residual norm $\tau$")
    ax.set_ylabel(r"fraction")
    ax.set_title(r"(b) Recovery and certificate tightness")
    ax.grid(True, which="both", alpha=0.16)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False)
    fig.subplots_adjust(bottom=0.33, wspace=0.32)
    savefig(fig, "approximate_rank")


def experiment_direction_stability() -> None:
    """Stress-test the quantitative self-exposure theorem.

    The finite shadow set has separation delta from the optimal shadow.  The
    theorem gives both the Lipschitz bound ||yhat-y*|| <= 2 epsilon and exact
    recovery whenever epsilon < delta/2.  We combine random perturbations with
    an adversarial ray aimed at the nearest boundary of the normal cone.
    """
    rng = np.random.default_rng(MASTER_SEED + 7)
    n = 35
    B = rng.normal(size=(n, 2))
    X = binary_rank2_candidates(B).astype(float)
    Y = X @ B
    vals = np.sum(Y * Y, axis=1)
    i_star = int(np.argmax(vals))
    ystar = Y[i_star]
    D = ystar[None, :] - Y
    distances = np.linalg.norm(D, axis=1)
    mask = distances > 1e-10
    delta = float(np.min(distances[mask]))

    # Distance from y* to the closest boundary of its normal cone.  For a
    # competitor y, moving z toward y at unit speed creates a tie at
    # <y*,y*-y>/||y*-y||.  The self-exposure margin implies eps_crit >= delta/2.
    critical_values = np.full(len(Y), np.inf)
    critical_values[mask] = (D[mask] @ ystar) / distances[mask]
    i_crit = int(np.argmin(critical_values))
    eps_crit = float(critical_values[i_crit])
    adversarial_direction = (Y[i_crit] - ystar) / distances[i_crit]

    rel_max = max(3.0, 2.5 * eps_crit / delta)
    rel_eps_values = np.geomspace(1e-3, rel_max, 25)
    records = []
    for rel_eps in rel_eps_values:
        eps = rel_eps * delta
        for rep in range(400):
            direction = rng.normal(size=2)
            direction /= np.linalg.norm(direction)
            z = ystar + eps * direction
            i = int(np.argmax(Y @ z))
            dist = float(np.linalg.norm(Y[i] - ystar))
            records.append(
                {
                    "mode": "random",
                    "replicate": rep,
                    "relative_epsilon": rel_eps,
                    "epsilon": eps,
                    "delta": delta,
                    "epsilon_critical": eps_crit,
                    "distance": dist,
                    "ratio": dist / (2 * eps),
                    "exact": bool(dist <= 1e-10),
                }
            )
        z = ystar + eps * adversarial_direction
        i = int(np.argmax(Y @ z))
        dist = float(np.linalg.norm(Y[i] - ystar))
        records.append(
            {
                "mode": "adversarial",
                "replicate": 0,
                "relative_epsilon": rel_eps,
                "epsilon": eps,
                "delta": delta,
                "epsilon_critical": eps_crit,
                "distance": dist,
                "ratio": dist / (2 * eps),
                "exact": bool(dist <= 1e-10),
            }
        )
    df = pd.DataFrame(records)
    df.to_csv(RES / "direction_stability.csv", index=False)

    random_df = df[df["mode"] == "random"]
    adversarial_df = df[df["mode"] == "adversarial"]
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.08))
    ax = axes[0]
    q = random_df.groupby("relative_epsilon")["ratio"].quantile([0.9, 1.0]).unstack()
    ax.plot(q.index, q[0.9], marker="s", ls="--", color=COLORS["orange"],
            label=r"random: 90th percentile")
    ax.plot(q.index, q[1.0], ls="-.", color=COLORS["purple"],
            label=r"random: maximum")
    ax.plot(adversarial_df.relative_epsilon, adversarial_df.ratio, marker="o",
            color=COLORS["blue"], label=r"adversarial ray")
    ax.axhline(1.0, ls=":", color=COLORS["red"], label=r"theorem bound")
    ax.set_xscale("log")
    ax.set_ylim(-0.03, 1.03)
    ax.set_xlabel(r"relative direction error $\varepsilon/\delta$")
    ax.set_ylabel(r"$\|\widehat y-y^\star\|_2/(2\varepsilon)$")
    ax.set_title(r"(a) Quantitative stability")
    ax.grid(True, which="both", alpha=0.16)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False)

    ax = axes[1]
    recovery = random_df.groupby("relative_epsilon")["exact"].mean()
    ax.plot(recovery.index, recovery.values, marker="o", color=COLORS["green"],
            label=r"random perturbations")
    ax.step(adversarial_df.relative_epsilon, adversarial_df.exact.astype(float), where="post",
            color=COLORS["blue"], ls="--", label=r"adversarial ray")
    ax.axvline(0.5, ls=":", color=COLORS["red"],
               label=r"guaranteed threshold $1/2$")
    ax.axvline(eps_crit / delta, ls="-.", color=COLORS["gray"],
               label=r"actual nearest normal-cone boundary")
    ax.set_xscale("log")
    ax.set_ylim(-0.03, 1.03)
    ax.set_xlabel(r"relative direction error $\varepsilon/\delta$")
    ax.set_ylabel(r"fraction recovered exactly")
    ax.set_title(r"(b) Finite-shadow exact recovery")
    ax.grid(True, which="both", alpha=0.16)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.22), ncol=1, frameon=False)
    fig.subplots_adjust(bottom=0.39, wspace=0.31)
    savefig(fig, "direction_stability")


def write_metadata() -> None:
    try:
        cpu = subprocess.check_output(["bash", "-lc", "lscpu | grep 'Model name' | cut -d: -f2-"], text=True).strip()
    except Exception:
        cpu = "unknown"
    meta = {
        "master_seed": MASTER_SEED,
        "python": platform.python_version(),
        "platform": platform.platform(),
        "processor": cpu,
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "scipy": scipy.__version__,
        "matplotlib": mpl.__version__,
        "numba": None if njit is None else __import__("numba").__version__,
        "timestamp_utc": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
    }
    (RES / "metadata.json").write_text(json.dumps(meta, indent=2) + "\n")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--all", action="store_true", help="run every experiment")
    parser.add_argument("--figures", nargs="*", default=[])
    args = parser.parse_args()
    tasks = {
        "geometry": experiment_principle_geometry,
        "scattering": experiment_binary_scattering,
        "cross-family": experiment_cross_family,
        "runtime": experiment_binary_runtime,
        "spca": experiment_spca,
        "approximate": experiment_approximate_rank,
        "stability": experiment_direction_stability,
    }
    selected = list(tasks) if args.all or not args.figures else args.figures
    for name in selected:
        if name not in tasks:
            raise SystemExit(f"unknown experiment {name!r}; choose from {sorted(tasks)}")
        print(f"[rank-collapse] running {name}", flush=True)
        t0 = time.perf_counter()
        tasks[name]()
        print(f"[rank-collapse] completed {name} in {time.perf_counter()-t0:.2f} s", flush=True)
    write_metadata()


if __name__ == "__main__":
    main()


==> anc/Rank_Collapse_Reproducibility/code/verify_release.py <==
#!/usr/bin/env python3
"""Validate the released numerical records for the rank-collapse paper."""
from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)


def main() -> None:
    scattering = pd.read_csv(RES / "binary_scattering.csv")
    require(len(scattering) == 132, f"expected 132 scattering rows, found {len(scattering)}")
    require(bool((scattering["vertices"] == scattering["formula"]).all()),
            "at least one projected-cube count differs from the generic formula")

    spca = pd.read_csv(RES / "spca_exactness.csv")
    require(len(spca) == 32, f"expected 32 sparse-PCA checks, found {len(spca)}")
    require(float(spca["abs_gap"].max()) <= 1e-10,
            f"sparse-PCA maximum gap is {spca['abs_gap'].max():.3e}")
    require(bool(spca["same_value"].astype(bool).all()),
            "a sparse-PCA exactness flag is false")

    approximate = pd.read_csv(RES / "approximate_rank.csv")
    require(len(approximate) == 420,
            f"expected 420 approximate-rank trials, found {len(approximate)}")
    tol = 5e-10 * np.maximum(1.0, approximate["semidefinite_bound"].to_numpy())
    require(bool(np.all(approximate["gap"].to_numpy() <=
                        approximate["semidefinite_bound"].to_numpy() + tol)),
            "an approximate-rank trial exceeds the one-sided PSD bound")
    posterior_mask = approximate["posterior_bound"].to_numpy() > 1e-12
    posterior_ratio = np.divide(
        approximate.loc[posterior_mask, "gap"].to_numpy(),
        approximate.loc[posterior_mask, "posterior_bound"].to_numpy(),
    )
    require(float(np.max(posterior_ratio, initial=0.0)) <= 1.0 + 5e-9,
            "an approximate-rank trial exceeds its a posteriori certificate")

    stability = pd.read_csv(RES / "direction_stability.csv")
    require(len(stability) == 10025,
            f"expected 10,025 stability records, found {len(stability)}")
    require(float(stability["ratio"].max()) <= 1.0 + 5e-9,
            "a directional-stability record exceeds the theorem bound")

    runtime = pd.read_csv(RES / "binary_runtime.csv")
    require(set(runtime["method"]) == {"rank-space sweep", "exhaustive search"},
            "binary runtime file has unexpected method labels")
    require(int(runtime.loc[runtime["method"] == "rank-space sweep", "n"].max()) == 750_000,
            "rank-space timing does not reach n=750,000")
    require(int(runtime.loc[runtime["method"] == "exhaustive search", "n"].max()) == 24,
            "exhaustive timing does not reach n=24")

    cross = pd.read_csv(RES / "cross_family_collapse.csv")
    require(len(cross) == 5, f"expected five cross-family rows, found {len(cross)}")
    require(bool((cross["candidates"] > 0).all() and (cross["feasible"] >= cross["candidates"]).all()),
            "cross-family counts are inconsistent")

    scaling = pd.read_csv(RES / "spca_scaling.csv")
    require(set(scaling["n"]) == {20, 30, 45, 65, 90, 125, 165, 220},
            "sparse-PCA scaling dimensions differ from the released protocol")

    metadata = json.loads((RES / "metadata.json").read_text())
    require(metadata.get("master_seed") == 20260723, "unexpected master seed")

    max_gap_ratio = float(approximate["normalized_gap"].max())
    max_post_ratio = float(np.max(posterior_ratio, initial=0.0))
    exact_fraction = float(approximate["exact"].astype(bool).mean())
    max_stability_ratio = float(stability["ratio"].max())
    actual_boundary_ratio = float(stability["epsilon_critical"].iloc[0] / stability["delta"].iloc[0])
    sweep_750k = float(runtime.loc[(runtime["method"] == "rank-space sweep") &
                                   (runtime["n"] == 750_000), "median_seconds"].iloc[0])
    exhaustive_24 = float(runtime.loc[(runtime["method"] == "exhaustive search") &
                                      (runtime["n"] == 24), "median_seconds"].iloc[0])
    spca_220 = float(scaling.loc[scaling["n"] == 220].groupby("n")["seconds"].median().iloc[0])

    print("Release validation passed.")
    print(f"  projected-cube checks: {len(scattering)}/{len(scattering)}")
    print(f"  sparse-PCA exactness checks: {len(spca)}/{len(spca)}")
    print(f"  approximate-rank trials: {len(approximate)}/{len(approximate)}")
    print(f"  directional-stability records: {len(stability)}/{len(stability)}")
    print(f"  maximum normalized approximate-rank gap: {max_gap_ratio:.6f}")
    print(f"  maximum gap / a posteriori certificate: {max_post_ratio:.6f}")
    print(f"  exact-recovery fraction in residual study: {exact_fraction:.6f}")
    print(f"  maximum stability ratio: {max_stability_ratio:.6f}")
    print(f"  actual normal-cone boundary / delta: {actual_boundary_ratio:.6f}")
    print(f"  median rank-two sweep time at n=750,000: {sweep_750k:.6f} s")
    print(f"  exhaustive time at n=24: {exhaustive_24:.6f} s")
    print(f"  median sparse-PCA time at n=220: {spca_220:.6f} s")


if __name__ == "__main__":
    main()


==> anc/Rank_Collapse_Reproducibility/requirements.txt <==
numpy==2.3.5
pandas==2.2.3
scipy==1.17.0
matplotlib==3.10.8
numba==0.65.1


==> anc/Rank_Collapse_Reproducibility/results/approximate_rank.csv <==
replicate,tau,optimum,candidate_value,gap,semidefinite_bound,universal_bound,posterior_bound,normalized_gap,normalized_posterior,exact
0,0.002,17.24027508279944,17.24027508279944,0.0,0.036000000000000004,0.07200000000000001,0.036000000000001364,0.0,1.0000000000000377,True
0,0.00358885060371545,17.24027508279944,17.24027508279944,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
0,0.006439924327894374,17.24027508279944,17.24027508279944,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
0,0.01155596315602276,17.24027508279944,17.24027508279944,0.0,0.20800733680840966,0.4160146736168193,0.20800733680841077,0.0,1.0000000000000053,True
0,0.020736312674502887,17.24027508279944,17.24027508279944,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
0,0.037209764130361006,17.24027508279944,17.24027508279944,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464995,0.0,1.000000000000002,True
0,0.06677014223167775,17.24027508279944,17.24027508279944,0.0,1.2018625601701995,2.403725120340399,1.2018625601701984,0.0,0.9999999999999991,True
0,0.11981403262916154,17.24027508279944,17.24027508279944,0.0,2.1566525873249076,4.313305174649815,2.1566525873249063,0.0,0.9999999999999993,True
0,0.21499733166737447,17.24027508279944,17.24027508279944,0.0,3.8699519700127407,7.739903940025481,3.869951970012739,0.0,0.9999999999999996,True
0,0.38579665177583383,17.24027508279944,17.24027508279944,0.0,6.944339731965009,13.888679463930018,6.944339731965009,0.0,1.0,True
0,0.6922832733185501,17.27530426256032,17.27530426256031,7.105427357601002e-15,12.461098919733901,24.922197839467803,12.42606973997303,5.702087274460649e-16,0.9971889172867895,True
0,1.242250621695693,23.217428210223975,17.397519228866344,5.8199089813576315,22.360511190522473,44.721022381044946,22.203267044455572,0.2602762044109442,0.9929677749883665,False
0,2.229125946819238,40.98118406244779,17.616824856671574,23.364359205776214,40.12426704274628,80.24853408549257,39.747717268874155,0.5822999627852405,0.990615410532709,False
0,4.0,72.85691701970151,18.010352424045077,54.84656459565643,72.0,144.0,71.22992265875436,0.7617578416063393,0.9893044813715883,False
1,0.002,13.668514993695563,13.66851499369556,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.03555555555555934,9.868649107779168e-14,0.9876543209877593,True
1,0.00358885060371545,13.6688680716075,13.668868071607497,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06380178851050111,5.4996154465512706e-14,0.9876543209877199,True
1,0.006439924327894374,13.669501643546207,13.669501643546203,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.11448754360701408,3.0648338723588285e-14,0.9876543209876801,True
1,0.01155596315602276,13.67063854106357,13.670638541063566,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20543934499596261,1.7079751768913884e-14,0.9876543209876661,True
1,0.020736312674502887,13.672678618734341,13.672678618734338,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.36864555865783366,9.518229458329434e-15,0.9876543209876666,True
1,0.037209764130361006,13.676339385724534,13.67633938572453,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.661506917873087,5.3043330633353435e-15,0.9876543209876579,True
1,0.06677014223167775,13.682908358635936,13.682908358635933,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.1870247507853868,2.956006615513e-15,0.9876543209876582,True
1,0.11981403262916154,13.694695889835378,13.694695889835375,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.130027246740653,1.6473277614023382e-15,0.9876543209876559,True
1,0.21499733166737447,13.715847734066092,13.715847734066088,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.822174785197774,9.180252639644013e-16,0.9876543209876557,True
1,0.38579665177583383,13.753803138534638,13.753803138534634,3.552713678800501e-15,6.944339731965009,13.888679463930018,6.858607142681494,5.11598483934657e-16,0.9876543209876549,True
1,0.6922832733185501,13.821911276655241,13.821911276655237,3.552713678800501e-15,12.461098919733901,24.922197839467803,12.307258192329781,2.8510436372303244e-16,0.9876543209876545,True
1,1.242250621695693,22.604228969222977,13.94412624296127,8.660102726261707,22.360511190522473,44.721022381044946,22.084455496812325,0.38729448770081343,0.9876543209876546,False
1,2.229125946819238,40.36798482144679,14.163431870766502,26.204552950680288,40.12426704274628,80.24853408549257,39.6289057212309,0.6530849005357117,0.9876543209876544,False
1,4.0,72.24371777870051,14.556959438140005,57.68675834056051,72.0,144.0,71.11111111111111,0.8012049769522293,0.9876543209876544,False
2,0.002,14.21847912308092,14.21847912308092,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999959,0.0,0.9999999999999885,True
2,0.00358885060371545,14.21847912308092,14.21847912308092,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
2,0.006439924327894374,14.21847912308092,14.21847912308092,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
2,0.01155596315602276,14.21847912308092,14.21847912308092,0.0,0.20800733680840966,0.4160146736168193,0.208007336808409,0.0,0.9999999999999968,True
2,0.020736312674502887,14.21847912308092,14.21847912308092,0.0,0.37325362814105195,0.7465072562821039,0.3732536281410521,0.0,1.0000000000000004,True
2,0.037209764130361006,14.21847912308092,14.21847912308092,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464977,0.0,0.9999999999999993,True
2,0.06677014223167775,14.21847912308092,14.21847912308092,0.0,1.2018625601701995,2.403725120340399,1.2018625601702002,0.0,1.0000000000000004,True
2,0.11981403262916154,14.21847912308092,14.21847912308092,0.0,2.1566525873249076,4.313305174649815,2.156652587324908,0.0,1.0000000000000002,True
2,0.21499733166737447,14.21847912308092,14.21847912308092,0.0,3.8699519700127407,7.739903940025481,3.8699519700127407,0.0,1.0,True
2,0.38579665177583383,14.21847912308092,14.21847912308092,0.0,6.944339731965009,13.888679463930018,6.944339731965007,0.0,0.9999999999999998,True
2,0.6922832733185501,14.21847912308092,14.21847912308092,0.0,12.461098919733901,24.922197839467803,12.461098919733901,0.0,1.0,True
2,1.242250621695693,22.421672637308045,14.21847912308092,8.203193514227126,22.360511190522473,44.721022381044946,22.360511190522473,0.3668607324909485,1.0,False
2,2.229125946819238,40.18542848953186,14.346313255973152,25.839115233558708,40.12426704274628,80.24853408549257,39.99643290985405,0.6439772521210437,0.9968140444096825,False
2,4.0,72.06116144678559,14.739840823346656,57.321320623438936,72.0,144.0,71.47863829973427,0.7961294531033185,0.9927588652740871,False
3,0.002,12.127203017756834,12.12720301775684,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999426,0.0,0.9999999999998405,True
3,0.00358885060371545,12.127203017756834,12.12720301775684,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687298,0.0,0.999999999999921,True
3,0.006439924327894374,12.127203017756834,12.12720301775684,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209267,0.0,0.9999999999999478,True
3,0.01155596315602276,12.127203017756834,12.12720301775684,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840366,0.0,0.9999999999999711,True
3,0.020736312674502887,12.127203017756834,12.12720301775684,0.0,0.37325362814105195,0.7465072562821039,0.3732536281410468,0.0,0.9999999999999861,True
3,0.037209764130361006,12.127203017756834,12.12720301775684,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464924,0.0,0.9999999999999913,True
3,0.06677014223167775,12.127203017756834,12.12720301775684,0.0,1.2018625601701995,2.403725120340399,1.2018625601701949,0.0,0.9999999999999961,True
3,0.11981403262916154,12.127203017756834,12.12720301775684,0.0,2.1566525873249076,4.313305174649815,2.1566525873249027,0.0,0.9999999999999978,True
3,0.21499733166737447,12.127203017756834,12.12720301775684,0.0,3.8699519700127407,7.739903940025481,3.8699519700127354,0.0,0.9999999999999987,True
3,0.38579665177583383,12.127203017756834,12.12720301775684,0.0,6.944339731965009,13.888679463930018,6.9443397319650035,0.0,0.9999999999999992,True
3,0.6922832733185501,12.977954994416915,12.12720301775684,0.8507519766600762,12.461098919733901,24.922197839467803,12.461098919733894,0.06827262845275957,0.9999999999999994,False
3,1.242250621695693,22.87736726520549,12.12720301775684,10.75016424744865,22.360511190522473,44.721022381044946,22.360511190522466,0.4807655851805892,0.9999999999999997,False
3,2.229125946819238,40.6411231174293,12.12720301775684,28.51392009967246,40.12426704274628,80.24853408549257,40.124267042746276,0.7106402733611366,0.9999999999999998,False
3,4.0,72.51685607468302,12.515570689739583,60.001285384943436,72.0,144.0,71.61163232801727,0.8333511859019922,0.9946060045557954,False
4,0.002,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.03600000000000492,9.868649107779168e-14,1.0000000000001366,True
4,0.00358885060371545,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06459931086688186,5.4996154465512706e-14,1.0000000000000584,True
4,0.006439924327894374,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.11591863790210155,3.0648338723588285e-14,1.0000000000000244,True
4,0.01155596315602276,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20800733680841432,1.7079751768913884e-14,1.0000000000000224,True
4,0.020736312674502887,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.3732536281410539,9.518229458329434e-15,1.000000000000005,True
4,0.037209764130361006,19.372430090504768,19.372430090504764,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.669775754346503,5.3043330633353435e-15,1.0000000000000073,True
4,0.06677014223167775,19.372430090504768,19.372430090504764,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.201862560170202,2.956006615513e-15,1.000000000000002,True
4,0.11981403262916154,19.372430090504768,19.372430090504764,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.15665258732491,1.6473277614023382e-15,1.000000000000001,True
4,0.21499733166737447,19.372430090504768,19.372430090504764,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.8699519700127425,9.180252639644013e-16,1.0000000000000004,True
4,0.38579665177583383,19.372430090504768,19.372430090504764,3.552713678800501e-15,6.944339731965009,13.888679463930018,6.944339731965012,5.11598483934657e-16,1.0000000000000004,True
4,0.6922832733185501,19.38124578408012,19.372430090504764,0.008815693575357386,12.461098919733901,24.922197839467803,12.461098919733907,0.0007074571538306703,1.0000000000000004,False
4,1.242250621695693,22.99120587054327,19.38985192038657,3.6013539501566996,22.360511190522473,44.721022381044946,22.34308936064067,0.1610586591456432,0.9992208662076926,False
4,2.229125946819238,40.75496172276708,19.6091575481918,21.14580417457528,40.12426704274628,80.24853408549257,39.887539585059244,0.5270078616525917,0.9941001425039157,False
4,4.0,72.63069468002081,20.002685115565303,52.62800956445551,72.0,144.0,71.36974497493947,0.7309445772841043,0.9912464579852703,False
5,0.002,7.808770078514378,7.808770078514378,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999959,0.0,0.9999999999999885,True
5,0.00358885060371545,7.808770078514378,7.808770078514378,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
5,0.006439924327894374,7.808770078514378,7.808770078514378,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209889,0.0,1.0000000000000013,True
5,0.01155596315602276,7.808770078514378,7.808770078514378,0.0,0.20800733680840966,0.4160146736168193,0.208007336808409,0.0,0.9999999999999968,True
5,0.020736312674502887,7.808770078514378,7.808770078514378,0.0,0.37325362814105195,0.7465072562821039,0.3732536281410521,0.0,1.0000000000000004,True
5,0.037209764130361006,7.808770078514378,7.808770078514378,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464977,0.0,0.9999999999999993,True
5,0.06677014223167775,7.808770078514378,7.808770078514378,0.0,1.2018625601701995,2.403725120340399,1.2018625601702002,0.0,1.0000000000000004,True
5,0.11981403262916154,7.808770078514378,7.808770078514378,0.0,2.1566525873249076,4.313305174649815,2.156652587324908,0.0,1.0000000000000002,True
5,0.21499733166737447,7.808770078514378,7.808770078514378,0.0,3.8699519700127407,7.739903940025481,3.8699519700127407,0.0,1.0,True
5,0.38579665177583383,8.12957384941209,7.808770078514378,0.3208037708977116,6.944339731965009,13.888679463930018,6.944339731965009,0.046196439586767626,1.0,False
5,0.6922832733185501,12.508648009374946,7.859164985001058,4.649483024373888,12.461098919733901,24.922197839467803,12.41070401324722,0.3731198230848467,0.9959558216485326,False
5,1.242250621695693,22.408060280163518,7.9813799513070895,14.426680328856428,22.360511190522473,44.721022381044946,22.18790131772976,0.6451856223649839,0.9922805936178296,False
5,2.229125946819238,40.171816132387335,8.200685579112323,31.97113055327501,40.12426704274628,80.24853408549257,39.732351542148336,0.796802855469351,0.9902324570769001,False
5,4.0,72.04754908964105,8.594213146485824,63.453335943155224,72.0,144.0,71.21455693202856,0.8812963325438226,0.9890910685003966,False
6,0.002,22.351250242443204,22.351250242443204,0.0,0.036000000000000004,0.07200000000000001,0.03555555555555756,0.0,0.9876543209877099,True
6,0.00358885060371545,22.351603320355142,22.351603320355142,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049578,0.0,0.9876543209876374,True
6,0.006439924327894374,22.35223689229385,22.35223689229385,0.0,0.11591863790209872,0.23183727580419744,0.11448754360700875,0.0,0.9876543209876342,True
6,0.01155596315602276,22.353373789811208,22.353373789811208,0.0,0.20800733680840966,0.4160146736168193,0.20543934499596261,0.0,0.9876543209876661,True
6,0.020736312674502887,22.355413867481982,22.355413867481982,0.0,0.37325362814105195,0.7465072562821039,0.36864555865782833,0.0,0.9876543209876523,True
6,0.037209764130361006,22.359074634472172,22.359074634472172,0.0,0.6697757543464982,1.3395515086929963,0.661506917873087,0.0,0.9876543209876579,True
6,0.06677014223167775,22.36564360738358,22.36564360738358,0.0,1.2018625601701995,2.403725120340399,1.1870247507853797,0.0,0.9876543209876522,True
6,0.11981403262916154,22.377431138583017,22.377431138583017,0.0,2.1566525873249076,4.313305174649815,2.1300272467406494,0.0,0.9876543209876543,True
6,0.21499733166737447,22.398582982813732,22.398582982813732,0.0,3.8699519700127407,7.739903940025481,3.8221747851977703,0.0,0.9876543209876547,True
6,0.38579665177583383,22.43653838728228,22.43653838728228,0.0,6.944339731965009,13.888679463930018,6.858607142681489,0.0,0.9876543209876542,True
6,0.6922832733185501,22.504646525402883,22.504646525402883,0.0,12.461098919733901,24.922197839467803,12.307258192329776,0.0,0.987654320987654,True
6,1.242250621695693,22.932529354058246,22.626861491708915,0.3056678623493312,22.360511190522473,44.721022381044946,22.084455496812318,0.01366998543749254,0.9876543209876543,False
6,2.229125946819238,40.22062859641257,22.846167119514146,17.37446147689842,40.12426704274628,80.24853408549257,39.62890572123089,0.43301629555970667,0.9876543209876543,False
6,4.0,72.09636155366628,23.23969468688765,48.85666686677864,72.0,144.0,71.11111111111111,0.6785648175941478,0.9876543209876544,False
7,0.002,11.365072914183479,11.36507291418348,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999781,0.0,0.999999999999939,True
7,0.00358885060371545,11.365072914183479,11.36507291418348,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687654,0.0,0.9999999999999759,True
7,0.006439924327894374,11.365072914183479,11.36507291418348,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209622,0.0,0.9999999999999785,True
7,0.01155596315602276,11.365072914183479,11.36507291418348,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840722,0.0,0.9999999999999882,True
7,0.020736312674502887,11.365072914183479,11.36507291418348,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
7,0.037209764130361006,11.365072914183479,11.36507291418348,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464959,0.0,0.9999999999999967,True
7,0.06677014223167775,11.365072914183479,11.36507291418348,0.0,1.2018625601701995,2.403725120340399,1.2018625601701984,0.0,0.9999999999999991,True
7,0.11981403262916154,11.365072914183479,11.36507291418348,0.0,2.1566525873249076,4.313305174649815,2.1566525873249063,0.0,0.9999999999999993,True
7,0.21499733166737447,11.365072914183479,11.36507291418348,0.0,3.8699519700127407,7.739903940025481,3.869951970012739,0.0,0.9999999999999996,True
7,0.38579665177583383,11.365072914183479,11.36507291418348,0.0,6.944339731965009,13.888679463930018,6.944339731965007,0.0,0.9999999999999998,True
7,0.6922832733185501,12.46913849353455,11.36507291418348,1.1040655793510687,12.461098919733901,24.922197839467803,12.461098919733898,0.08860098025565191,0.9999999999999997,False
7,1.242250621695693,22.36855076432312,11.36507291418348,11.00347785013964,22.360511190522473,44.721022381044946,22.360511190522473,0.49209419929556336,1.0,False
7,2.229125946819238,40.132306616546934,11.475786601958617,28.656520014588317,40.12426704274628,80.24853408549257,40.013553354971144,0.7141942302412445,0.99724072996381,False
7,4.0,72.00803957380066,11.869314169332121,60.13872540446854,72.0,144.0,71.49575874485137,0.835260075062063,0.9929966492340468,False
8,0.002,10.530887119292558,10.530887119292558,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999959,0.0,0.9999999999999885,True
8,0.00358885060371545,10.530887119292558,10.530887119292558,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
8,0.006439924327894374,10.530887119292558,10.530887119292558,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
8,0.01155596315602276,10.530887119292558,10.530887119292558,0.0,0.20800733680840966,0.4160146736168193,0.208007336808409,0.0,0.9999999999999968,True
8,0.020736312674502887,10.530887119292558,10.530887119292558,0.0,0.37325362814105195,0.7465072562821039,0.3732536281410521,0.0,1.0000000000000004,True
8,0.037209764130361006,10.530887119292558,10.530887119292558,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464977,0.0,0.9999999999999993,True
8,0.06677014223167775,10.530887119292558,10.530887119292558,0.0,1.2018625601701995,2.403725120340399,1.2018625601702002,0.0,1.0000000000000004,True
8,0.11981403262916154,10.533058325778606,10.533058325778606,0.0,2.1566525873249076,4.313305174649815,2.1544813808388596,0.0,0.9989932516257795,True
8,0.21499733166737447,10.55421017000932,10.55421017000932,0.0,3.8699519700127407,7.739903940025481,3.846628919295979,0.0,0.9939732971113114,True
8,0.38579665177583383,10.795609345419667,10.592165574477866,0.2034437709418011,6.944339731965009,13.888679463930018,6.883061276779701,0.029296344763396754,0.9911757693962983,False
8,0.6922832733185501,13.410397908737385,10.66027371259847,2.7501241961389162,12.461098919733901,24.922197839467803,12.331712326427988,0.2206967630907502,0.9896167589921776,False
8,1.242250621695693,23.309810179525957,10.782488678904501,12.527321500621456,22.360511190522473,44.721022381044946,22.10890963091053,0.5602430728833773,0.9887479513563812,False
8,2.229125946819238,41.07356603174977,11.001794306709733,30.071771725040037,40.12426704274628,80.24853408549257,39.65335985532911,0.7494659452097444,0.9882637809454439,False
8,4.0,72.9492989890035,11.395321874083237,61.55397711492026,72.0,144.0,71.13556524520932,0.8549163488183369,0.9879939617390183,False
9,0.002,15.348472186761494,15.348472186761496,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999781,0.0,0.999999999999939,True
9,0.00358885060371545,15.348472186761494,15.348472186761496,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687654,0.0,0.9999999999999759,True
9,0.006439924327894374,15.348472186761494,15.348472186761496,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209622,0.0,0.9999999999999785,True
9,0.01155596315602276,15.348472186761494,15.348472186761496,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840722,0.0,0.9999999999999882,True
9,0.020736312674502887,15.348472186761494,15.348472186761496,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
9,0.037209764130361006,15.348472186761494,15.348472186761496,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464977,0.0,0.9999999999999993,True
9,0.06677014223167775,15.348472186761494,15.348472186761496,0.0,1.2018625601701995,2.403725120340399,1.2018625601701967,0.0,0.9999999999999976,True
9,0.11981403262916154,15.348472186761494,15.348472186761496,0.0,2.1566525873249076,4.313305174649815,2.1566525873249045,0.0,0.9999999999999986,True
9,0.21499733166737447,15.348472186761494,15.348472186761496,0.0,3.8699519700127407,7.739903940025481,3.869951970012737,0.0,0.9999999999999991,True
9,0.38579665177583383,15.348472186761494,15.348472186761496,0.0,6.944339731965009,13.888679463930018,6.944339731965007,0.0,0.9999999999999998,True
9,0.6922832733185501,15.348472186761494,15.348472186761496,0.0,12.461098919733901,24.922197839467803,12.461098919733901,0.0,1.0,True
9,1.242250621695693,23.02937039702399,15.348472186761496,7.680898210262493,22.360511190522473,44.721022381044946,22.360511190522473,0.34350280030798447,1.0,False
9,2.229125946819238,40.7931262492478,15.460121832539485,25.333004416708313,40.12426704274628,80.24853408549257,40.012617396968295,0.6313636680196516,0.9972174034815628,False
9,4.0,72.66885920650152,15.853649399912989,56.815209806588534,72.0,144.0,71.49482278684852,0.7891001362026185,0.9929836498173406,False
10,0.002,15.904645310112448,15.904645310112448,0.0,0.036000000000000004,0.07200000000000001,0.035555555555555785,0.0,0.9876543209876606,True
10,0.00358885060371545,15.904998388024385,15.904998388024385,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049756,0.0,0.9876543209876648,True
10,0.006439924327894374,15.905631959963092,15.905631959963092,0.0,0.11591863790209872,0.23183727580419744,0.1144875436070123,0.0,0.9876543209876648,True
10,0.01155596315602276,15.906768857480454,15.906768857480454,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595906,0.0,0.987654320987649,True
10,0.020736312674502887,15.908808935151226,15.908808935151226,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578301,0.0,0.987654320987657,True
10,0.037209764130361006,15.912469702141419,15.912469702141419,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730835,0.0,0.9876543209876526,True
10,0.06677014223167775,15.919038675052821,15.919038675052821,0.0,1.2018625601701995,2.403725120340399,1.1870247507853833,0.0,0.9876543209876552,True
10,0.11981403262916154,15.930826206252263,15.930826206252263,0.0,2.1566525873249076,4.313305174649815,2.1300272467406494,0.0,0.9876543209876543,True
10,0.21499733166737447,15.951978050482976,15.951978050482976,0.0,3.8699519700127407,7.739903940025481,3.8221747851977685,0.0,0.9876543209876543,True
10,0.38579665177583383,15.989933454951522,15.989933454951522,0.0,6.944339731965009,13.888679463930018,6.858607142681489,0.0,0.9876543209876542,True
10,0.6922832733185501,16.058041593072126,16.058041593072126,0.0,12.461098919733901,24.922197839467803,12.30725819232978,0.0,0.9876543209876544,True
10,1.242250621695693,22.758668795167235,16.180256559378158,6.578412235789077,22.360511190522473,44.721022381044946,22.084455496812318,0.29419775691788946,0.9876543209876543,False
10,2.229125946819238,40.52242464739105,16.399562187183392,24.122862460207656,40.12426704274628,80.24853408549257,39.62890572123089,0.6012038159976462,0.9876543209876543,False
10,4.0,72.39815760464478,16.793089754556892,55.60506785008789,72.0,144.0,71.11111111111111,0.7722926090289985,0.9876543209876544,False
11,0.002,12.194417689283496,12.194417689283487,8.881784197001252e-15,0.036000000000000004,0.07200000000000001,0.035555555555564666,2.4671622769447923e-13,0.9876543209879073,True
11,0.00358885060371545,12.194770767195433,12.194770767195424,8.881784197001252e-15,0.06459931086687809,0.12919862173375618,0.06380178851050644,1.3749038616378176e-13,0.9876543209878024,True
11,0.006439924327894374,12.19540433913414,12.19540433913413,8.881784197001252e-15,0.11591863790209872,0.23183727580419744,0.1144875436070194,7.662084680897072e-14,0.9876543209877261,True
11,0.01155596315602276,12.196541236651502,12.196541236651493,8.881784197001252e-15,0.20800733680840966,0.4160146736168193,0.20543934499596794,4.269937942228471e-14,0.9876543209876918,True
11,0.020736312674502887,12.198581314322274,12.198581314322265,8.881784197001252e-15,0.37325362814105195,0.7465072562821039,0.368645558657839,2.3795573645823585e-14,0.9876543209876808,True
11,0.037209764130361006,12.202242081312466,12.202242081312457,8.881784197001252e-15,0.6697757543464982,1.3395515086929963,0.6615069178730923,1.3260832658338358e-14,0.9876543209876659,True
11,0.06677014223167775,12.208811054223869,12.20881105422386,8.881784197001252e-15,1.2018625601701995,2.403725120340399,1.1870247507853922,7.3900165387825e-15,0.9876543209876626,True
11,0.11981403262916154,12.22059858542331,12.220598585423302,8.881784197001252e-15,2.1566525873249076,4.313305174649815,2.1300272467406582,4.118319403505846e-15,0.9876543209876584,True
11,0.21499733166737447,12.241750429654024,12.241750429654015,8.881784197001252e-15,3.8699519700127407,7.739903940025481,3.8221747851977774,2.295063159911003e-15,0.9876543209876566,True
11,0.38579665177583383,12.360088125160615,12.279705834122561,0.08038229103805428,6.944339731965009,13.888679463930018,6.858607142681498,0.011575224447624894,0.9876543209876554,False
11,0.6922832733185501,13.169037308376412,12.347813972243165,0.8212233361332473,12.461098919733901,24.922197839467803,12.307258192329789,0.06590296260570765,0.987654320987655,False
11,1.242250621695693,23.068449579164984,12.470028938549197,10.598420640615787,22.360511190522473,44.721022381044946,22.084455496812325,0.4739793536163851,0.9876543209876546,False
11,2.229125946819238,40.83220543138879,12.689334566354429,28.142870865034364,40.12426704274628,80.24853408549257,39.62890572123091,0.7013927714879484,0.9876543209876546,False
11,4.0,72.70793838864252,13.082862133727932,59.62507625491459,72.0,144.0,71.11111111111113,0.828126059096036,0.9876543209876546,False
12,0.002,25.58100749692361,25.58100749692362,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999426,0.0,0.9999999999998405,True
12,0.00358885060371545,25.58100749692361,25.58100749692362,0.0,0.06459931086687809,0.12919862173375618,0.0645993108668712,0.0,0.9999999999998934,True
12,0.006439924327894374,25.58100749692361,25.58100749692362,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209089,0.0,0.9999999999999325,True
12,0.01155596315602276,25.58100749692361,25.58100749692362,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840366,0.0,0.9999999999999711,True
12,0.020736312674502887,25.58100749692361,25.58100749692362,0.0,0.37325362814105195,0.7465072562821039,0.37325362814104324,0.0,0.9999999999999767,True
12,0.037209764130361006,25.58100749692361,25.58100749692362,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464924,0.0,0.9999999999999913,True
12,0.06677014223167775,25.58100749692361,25.58100749692362,0.0,1.2018625601701995,2.403725120340399,1.2018625601701913,0.0,0.9999999999999931,True
12,0.11981403262916154,25.58100749692361,25.58100749692362,0.0,2.1566525873249076,4.313305174649815,2.156652587324899,0.0,0.9999999999999961,True
12,0.21499733166737447,25.58100749692361,25.58100749692362,0.0,3.8699519700127407,7.739903940025481,3.8699519700127354,0.0,0.9999999999999987,True
12,0.38579665177583383,25.58100749692361,25.58100749692362,0.0,6.944339731965009,13.888679463930018,6.944339731965002,0.0,0.999999999999999,True
12,0.6922832733185501,25.58100749692361,25.58100749692362,0.0,12.461098919733901,24.922197839467803,12.461098919733892,0.0,0.9999999999999993,True
12,1.242250621695693,25.58100749692361,25.58100749692362,0.0,22.360511190522473,44.721022381044946,22.360511190522466,0.0,0.9999999999999997,True
12,2.229125946819238,41.66346606692788,25.58100749692362,16.082458570004263,40.12426704274628,80.24853408549257,40.12426704274627,0.40081625797353154,0.9999999999999997,False
12,4.0,73.5391990241816,25.923915916282468,47.61528310789913,72.0,144.0,71.65709158064114,0.6613233764985991,0.9952373830644602,False
13,0.002,16.126304738532205,16.126304738532205,0.0,0.036000000000000004,0.07200000000000001,0.03555555555555756,0.0,0.9876543209877099,True
13,0.00358885060371545,16.126657816444144,16.126657816444144,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049578,0.0,0.9876543209876374,True
13,0.006439924327894374,16.12729138838285,16.12729138838285,0.0,0.11591863790209872,0.23183727580419744,0.11448754360700875,0.0,0.9876543209876342,True
13,0.01155596315602276,16.12842828590021,16.12842828590021,0.0,0.20800733680840966,0.4160146736168193,0.20543934499596261,0.0,0.9876543209876661,True
13,0.020736312674502887,16.130468363570984,16.130468363570984,0.0,0.37325362814105195,0.7465072562821039,0.36864555865782833,0.0,0.9876543209876523,True
13,0.037209764130361006,16.134129130561174,16.134129130561174,0.0,0.6697757543464982,1.3395515086929963,0.661506917873087,0.0,0.9876543209876579,True
13,0.06677014223167775,16.14069810347258,16.14069810347258,0.0,1.2018625601701995,2.403725120340399,1.1870247507853797,0.0,0.9876543209876522,True
13,0.11981403262916154,16.15248563467202,16.15248563467202,0.0,2.1566525873249076,4.313305174649815,2.1300272467406494,0.0,0.9876543209876543,True
13,0.21499733166737447,16.173637478902734,16.173637478902734,0.0,3.8699519700127407,7.739903940025481,3.8221747851977668,0.0,0.9876543209876538,True
13,0.38579665177583383,16.21159288337128,16.21159288337128,0.0,6.944339731965009,13.888679463930018,6.858607142681489,0.0,0.9876543209876542,True
13,0.6922832733185501,16.279701021491885,16.279701021491885,0.0,12.461098919733901,24.922197839467803,12.30725819232978,0.0,0.9876543209876544,True
13,1.242250621695693,22.653662787431294,16.401915987797917,6.251746799633377,22.360511190522473,44.721022381044946,22.084455496812314,0.2795887243527414,0.987654320987654,False
13,2.229125946819238,40.41741863965511,16.621221615603147,23.796197024051963,40.12426704274628,80.24853408549257,39.62890572123089,0.5930624726104217,0.9876543209876543,False
13,4.0,72.29315159690883,17.01474918297665,55.27840241393218,72.0,144.0,71.11111111111111,0.7677555890823914,0.9876543209876544,False
14,0.002,12.326237018726122,12.326237018726122,0.0,0.036000000000000004,0.07200000000000001,0.035555555555555785,0.0,0.9876543209876606,True
14,0.00358885060371545,12.326590096638059,12.326590096638059,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049756,0.0,0.9876543209876648,True
14,0.006439924327894374,12.327223668576766,12.327223668576766,0.0,0.11591863790209872,0.23183727580419744,0.11448754360701052,0.0,0.9876543209876495,True
14,0.01155596315602276,12.328360566094128,12.328360566094128,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595906,0.0,0.987654320987649,True
14,0.020736312674502887,12.3304006437649,12.3304006437649,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578301,0.0,0.987654320987657,True
14,0.037209764130361006,12.334061410755092,12.334061410755092,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730835,0.0,0.9876543209876526,True
14,0.06677014223167775,12.340630383666495,12.340630383666495,0.0,1.2018625601701995,2.403725120340399,1.1870247507853833,0.0,0.9876543209876552,True
14,0.11981403262916154,12.352417914865937,12.352417914865937,0.0,2.1566525873249076,4.313305174649815,2.1300272467406494,0.0,0.9876543209876543,True
14,0.21499733166737447,12.37356975909665,12.37356975909665,0.0,3.8699519700127407,7.739903940025481,3.8221747851977703,0.0,0.9876543209876547,True
14,0.38579665177583383,12.411525163565196,12.411525163565196,0.0,6.944339731965009,13.888679463930018,6.858607142681491,0.0,0.9876543209876544,True
14,0.6922832733185501,13.64762999646243,12.4796333016858,1.1679966947766296,12.461098919733901,24.922197839467803,12.307258192329778,0.09373143591107705,0.9876543209876543,False
14,1.242250621695693,23.547042267251,12.601848267991832,10.94519399925917,22.360511190522473,44.721022381044946,22.084455496812318,0.4894876465927265,0.9876543209876543,False
14,2.229125946819238,41.31079811947481,12.821153895797064,28.489644223677747,40.12426704274628,80.24853408549257,39.62890572123089,0.7100352560540577,0.9876543209876543,False
14,4.0,73.18653107672854,13.214681463170567,59.97184961355798,72.0,144.0,71.11111111111111,0.8329423557438608,0.9876543209876544,False
15,0.002,18.026975200867174,18.026975200867174,0.0,0.036000000000000004,0.07200000000000001,0.036000000000001364,0.0,1.0000000000000377,True
15,0.00358885060371545,18.026975200867174,18.026975200867174,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
15,0.006439924327894374,18.026975200867174,18.026975200867174,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
15,0.01155596315602276,18.026975200867174,18.026975200867174,0.0,0.20800733680840966,0.4160146736168193,0.20800733680841077,0.0,1.0000000000000053,True
15,0.020736312674502887,18.026975200867174,18.026975200867174,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
15,0.037209764130361006,18.026975200867174,18.026975200867174,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464995,0.0,1.000000000000002,True
15,0.06677014223167775,18.026975200867174,18.026975200867174,0.0,1.2018625601701995,2.403725120340399,1.2018625601701984,0.0,0.9999999999999991,True
15,0.11981403262916154,18.026975200867174,18.026975200867174,0.0,2.1566525873249076,4.313305174649815,2.1566525873249063,0.0,0.9999999999999993,True
15,0.21499733166737447,18.026975200867174,18.026975200867174,0.0,3.8699519700127407,7.739903940025481,3.869951970012739,0.0,0.9999999999999996,True
15,0.38579665177583383,18.031305344371443,18.031305344371443,0.0,6.944339731965009,13.888679463930018,6.94000958846074,0.0,0.999376449933125,True
15,0.6922832733185501,18.099413482492047,18.099413482492047,0.0,12.461098919733901,24.922197839467803,12.38866063810903,0.0,0.9941868464337319,True
15,1.242250621695693,23.161267508209534,18.22162844879808,4.939639059411455,22.360511190522473,44.721022381044946,22.165857942591565,0.22090903992861874,0.9912947764801812,False
15,2.229125946819238,40.92502336043335,18.44093407660331,22.48408928383004,40.12426704274628,80.24853408549257,39.71030816701014,0.5603613708351776,0.9896830794368123,False
15,4.0,72.80075631768707,18.834461643976812,53.966294673710266,72.0,144.0,71.19251355689036,0.7495318704681981,0.9887849105123662,False
16,0.002,23.281450682211002,23.281450682211,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.035555555555561114,9.868649107779168e-14,0.9876543209878086,True
16,0.00358885060371545,23.28180376012294,23.281803760122937,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06380178851049934,5.4996154465512706e-14,0.9876543209876923,True
16,0.006439924327894374,23.282437332061647,23.282437332061644,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.1144875436070123,3.0648338723588285e-14,0.9876543209876648,True
16,0.01155596315602276,23.283574229579006,23.283574229579003,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20543934499596617,1.7079751768913884e-14,0.9876543209876832,True
16,0.020736312674502887,23.28561430724978,23.285614307249777,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.3686455586578319,9.518229458329434e-15,0.9876543209876618,True
16,0.037209764130361006,23.28927507423997,23.289275074239967,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.6615069178730906,5.3043330633353435e-15,0.9876543209876633,True
16,0.06677014223167775,23.295844047151377,23.295844047151373,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.1870247507853833,2.956006615513e-15,0.9876543209876552,True
16,0.11981403262916154,23.307631578350815,23.30763157835081,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.130027246740653,1.6473277614023382e-15,0.9876543209876559,True
16,0.21499733166737447,23.32878342258153,23.328783422581527,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.8221747851977703,9.180252639644013e-16,0.9876543209876547,True
16,0.38579665177583383,23.366738827050078,23.366738827050074,3.552713678800501e-15,6.944339731965009,13.888679463930018,6.8586071426814925,5.11598483934657e-16,0.9876543209876546,True
16,0.6922832733185501,23.43484696517068,23.434846965170678,3.552713678800501e-15,12.461098919733901,24.922197839467803,12.307258192329783,2.8510436372303244e-16,0.9876543209876547,True
16,1.242250621695693,23.557061931476714,23.55706193147671,3.552713678800501e-15,22.360511190522473,44.721022381044946,22.084455496812325,1.5888338368160037e-16,0.9876543209876546,True
16,2.229125946819238,40.239527551215836,23.77636755928194,16.463159991933896,40.12426704274628,80.24853408549257,39.62890572123091,0.41030431719525023,0.9876543209876546,False
16,4.0,72.11526050846956,24.169895126655444,47.94536538181411,72.0,144.0,71.11111111111111,0.665907852525196,0.9876543209876544,False
17,0.002,11.479890465182343,11.479890465182343,0.0,0.036000000000000004,0.07200000000000001,0.035555555555555785,0.0,0.9876543209876606,True
17,0.00358885060371545,11.48024354309428,11.48024354309428,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049756,0.0,0.9876543209876648,True
17,0.006439924327894374,11.480877115032987,11.480877115032987,0.0,0.11591863790209872,0.23183727580419744,0.11448754360701052,0.0,0.9876543209876495,True
17,0.01155596315602276,11.48201401255035,11.48201401255035,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595906,0.0,0.987654320987649,True
17,0.020736312674502887,11.484054090221122,11.484054090221122,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578301,0.0,0.987654320987657,True
17,0.037209764130361006,11.487714857211314,11.487714857211314,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730835,0.0,0.9876543209876526,True
17,0.06677014223167775,11.494283830122717,11.494283830122717,0.0,1.2018625601701995,2.403725120340399,1.1870247507853833,0.0,0.9876543209876552,True
17,0.11981403262916154,11.506071361322158,11.506071361322158,0.0,2.1566525873249076,4.313305174649815,2.1300272467406494,0.0,0.9876543209876543,True
17,0.21499733166737447,11.527223205552872,11.527223205552872,0.0,3.8699519700127407,7.739903940025481,3.8221747851977685,0.0,0.9876543209876543,True
17,0.38579665177583383,11.565178610021418,11.565178610021418,0.0,6.944339731965009,13.888679463930018,6.858607142681491,0.0,0.9876543209876544,True
17,0.6922832733185501,12.510910598349817,11.633286748142021,0.8776238502077955,12.461098919733901,24.922197839467803,12.307258192329781,0.07042908942950087,0.9876543209876545,False
17,1.242250621695693,22.410322869138387,11.755501714448053,10.654821154690334,22.360511190522473,44.721022381044946,22.084455496812318,0.476501680301763,0.9876543209876543,False
17,2.229125946819238,40.1740787213622,11.974807342253285,28.199271379108914,40.12426704274628,80.24853408549257,39.62890572123089,0.7027984174531312,0.9876543209876543,False
17,4.0,72.04981167861592,12.368334909626789,59.681476768989135,72.0,144.0,71.11111111111111,0.8289093995692935,0.9876543209876544,False
18,0.002,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.03600000000000314,9.868649107779168e-14,1.000000000000087,True
18,0.00358885060371545,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06459931086688186,5.4996154465512706e-14,1.0000000000000584,True
18,0.006439924327894374,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.11591863790210155,3.0648338723588285e-14,1.0000000000000244,True
18,0.01155596315602276,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20800733680841255,1.7079751768913884e-14,1.0000000000000138,True
18,0.020736312674502887,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.37325362814105567,9.518229458329434e-15,1.00000000000001,True
18,0.037209764130361006,14.797390311156363,14.79739031115636,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.6697757543465013,5.3043330633353435e-15,1.0000000000000047,True
18,0.06677014223167775,14.797390311156363,14.79739031115636,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.2018625601702038,2.956006615513e-15,1.0000000000000036,True
18,0.11981403262916154,14.797390311156363,14.79739031115636,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.15665258732491,1.6473277614023382e-15,1.000000000000001,True
18,0.21499733166737447,14.797390311156363,14.79739031115636,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.869951970012746,9.180252639644013e-16,1.0000000000000013,True
18,0.38579665177583383,14.797390311156363,14.79739031115636,3.552713678800501e-15,6.944339731965009,13.888679463930018,6.944339731965012,5.11598483934657e-16,1.0000000000000004,True
18,0.6922832733185501,14.854309920263598,14.79739031115636,0.056919609107238145,12.461098919733901,24.922197839467803,12.461098919733903,0.004567784067350428,1.0000000000000002,False
18,1.242250621695693,23.009607261169382,14.79739031115636,8.212216950013023,22.360511190522473,44.721022381044946,22.360511190522477,0.36726427584955124,1.0000000000000002,False
18,2.229125946819238,40.773363113393195,14.79739031115636,25.975972802236836,40.12426704274628,80.24853408549257,40.12426704274628,0.6473880949541932,1.0,False
18,4.0,72.64909607064692,15.16611765497427,57.48297841567265,72.0,144.0,71.63127265618209,0.7983747002176756,0.994878786891418,False
19,0.002,20.27236006988548,20.27236006988548,0.0,0.036000000000000004,0.07200000000000001,0.036000000000001364,0.0,1.0000000000000377,True
19,0.00358885060371545,20.27236006988548,20.27236006988548,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
19,0.006439924327894374,20.27236006988548,20.27236006988548,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
19,0.01155596315602276,20.27236006988548,20.27236006988548,0.0,0.20800733680840966,0.4160146736168193,0.20800733680841077,0.0,1.0000000000000053,True
19,0.020736312674502887,20.27236006988548,20.27236006988548,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
19,0.037209764130361006,20.27236006988548,20.27236006988548,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464995,0.0,1.000000000000002,True
19,0.06677014223167775,20.27236006988548,20.27236006988548,0.0,1.2018625601701995,2.403725120340399,1.2018625601701984,0.0,0.9999999999999991,True
19,0.11981403262916154,20.27236006988548,20.27236006988548,0.0,2.1566525873249076,4.313305174649815,2.1566525873249063,0.0,0.9999999999999993,True
19,0.21499733166737447,20.27236006988548,20.27236006988548,0.0,3.8699519700127407,7.739903940025481,3.8699519700127425,0.0,1.0000000000000004,True
19,0.38579665177583383,20.27236006988548,20.27236006988548,0.0,6.944339731965009,13.888679463930018,6.944339731965009,0.0,1.0,True
19,0.6922832733185501,20.27236006988548,20.27236006988548,0.0,12.461098919733901,24.922197839467803,12.4610989197339,0.0,0.9999999999999999,True
19,1.242250621695693,22.725400749644766,20.31334440030755,2.4120563493372167,22.360511190522473,44.721022381044946,22.319526860100403,0.10787125253020018,0.9981671112045309,False
19,2.229125946819238,40.48915660186858,20.53265002811278,19.9565065737558,40.12426704274628,80.24853408549257,39.86397708451898,0.4973675046199645,0.9935129043491311,False
19,4.0,72.3648895591223,20.926177595486283,51.438711963636024,72.0,144.0,71.3461824743992,0.7144265550505003,0.9909192010333222,False
20,0.002,9.367701880060192,9.367701880060194,0.0,0.036000000000000004,0.07200000000000001,0.03555555555555401,0.0,0.9876543209876112,True
20,0.00358885060371545,9.368054957972129,9.36805495797213,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049578,0.0,0.9876543209876374,True
20,0.006439924327894374,9.368688529910836,9.368688529910838,0.0,0.11591863790209872,0.23183727580419744,0.11448754360700875,0.0,0.9876543209876342,True
20,0.01155596315602276,9.369825427428198,9.3698254274282,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595728,0.0,0.9876543209876405,True
20,0.020736312674502887,9.37186550509897,9.371865505098972,0.0,0.37325362814105195,0.7465072562821039,0.36864555865782833,0.0,0.9876543209876523,True
20,0.037209764130361006,9.375526272089163,9.375526272089164,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730817,0.0,0.9876543209876499,True
20,0.06677014223167775,9.382095245000565,9.382095245000567,0.0,1.2018625601701995,2.403725120340399,1.1870247507853815,0.0,0.9876543209876537,True
20,0.11981403262916154,9.393882776200007,9.393882776200009,0.0,2.1566525873249076,4.313305174649815,2.1300272467406476,0.0,0.9876543209876535,True
20,0.21499733166737447,9.41503462043072,9.415034620430722,0.0,3.8699519700127407,7.739903940025481,3.8221747851977668,0.0,0.9876543209876538,True
20,0.38579665177583383,9.452990024899266,9.452990024899268,0.0,6.944339731965009,13.888679463930018,6.858607142681489,0.0,0.9876543209876542,True
20,0.6922832733185501,12.896129702101575,9.521098163019872,3.3750315390817036,12.461098919733901,24.922197839467803,12.307258192329776,0.27084541747252056,0.987654320987654,False
20,1.242250621695693,22.79554197289015,9.643313129325904,13.152228843564245,22.360511190522473,44.721022381044946,22.084455496812318,0.5881899895534961,0.9876543209876543,False
20,2.229125946819238,40.55929782511396,9.862618757131136,30.69667906798282,40.12426704274628,80.24853408549257,39.62890572123089,0.7650402444804835,0.9876543209876543,False
20,4.0,72.43503078236769,10.25614632450464,62.17888445786305,72.0,144.0,71.11111111111111,0.8635956174703201,0.9876543209876544,False
21,0.002,21.299157086015285,21.299157086015292,0.0,0.036000000000000004,0.07200000000000001,0.035555555555550455,0.0,0.9876543209875125,True
21,0.00358885060371545,21.299510163927224,21.29951016392723,0.0,0.06459931086687809,0.12919862173375618,0.06380178851048868,0.0,0.9876543209875274,True
21,0.006439924327894374,21.30014373586593,21.300143735865937,0.0,0.11591863790209872,0.23183727580419744,0.11448754360700164,0.0,0.9876543209875729,True
21,0.01155596315602276,21.30128063338329,21.301280633383296,0.0,0.20800733680840966,0.4160146736168193,0.2054393449959555,0.0,0.987654320987632,True
21,0.020736312674502887,21.303320711054063,21.30332071105407,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578212,0.0,0.9876543209876333,True
21,0.037209764130361006,21.306981478044253,21.30698147804426,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730799,0.0,0.9876543209876473,True
21,0.06677014223167775,21.31355045095566,21.313550450955667,0.0,1.2018625601701995,2.403725120340399,1.1870247507853726,0.0,0.9876543209876463,True
21,0.11981403262916154,21.325337982155098,21.325337982155105,0.0,2.1566525873249076,4.313305174649815,2.1300272467406423,0.0,0.9876543209876509,True
21,0.21499733166737447,21.346489826385813,21.34648982638582,0.0,3.8699519700127407,7.739903940025481,3.8221747851977597,0.0,0.987654320987652,True
21,0.38579665177583383,21.38444523085436,21.384445230854368,0.0,6.944339731965009,13.888679463930018,6.858607142681482,0.0,0.9876543209876532,True
21,0.6922832733185501,21.452553368974964,21.45255336897497,0.0,12.461098919733901,24.922197839467803,12.307258192329773,0.0,0.9876543209876538,True
21,1.242250621695693,22.435995839487088,21.574768335281004,0.8612275042060844,22.360511190522473,44.721022381044946,22.084455496812314,0.03851555525130913,0.987654320987654,False
21,2.229125946819238,40.1997516917109,21.794073963086234,18.405677728624667,40.12426704274628,80.24853408549257,39.62890572123089,0.4587168585289353,0.9876543209876543,False
21,4.0,72.07548464896462,22.187601530459737,49.88788311850488,72.0,144.0,71.11111111111111,0.69288726553479,0.9876543209876544,False
22,0.002,7.783463857707257,7.783463857707257,0.0,0.036000000000000004,0.07200000000000001,0.035555555555554896,0.0,0.987654320987636,True
22,0.00358885060371545,7.7838169356191935,7.7838169356191935,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049667,0.0,0.987654320987651,True
22,0.006439924327894374,7.784450507557899,7.784450507557899,0.0,0.11591863790209872,0.23183727580419744,0.11448754360701141,0.0,0.9876543209876572,True
22,0.01155596315602276,7.785587405075262,7.785587405075262,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595995,0.0,0.9876543209876533,True
22,0.020736312674502887,7.787627482746035,7.787627482746035,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578292,0.0,0.9876543209876547,True
22,0.037209764130361006,7.791288249736225,7.791288249736225,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730844,0.0,0.9876543209876539,True
22,0.06677014223167775,7.797857222647629,7.797857222647629,0.0,1.2018625601701995,2.403725120340399,1.1870247507853833,0.0,0.9876543209876552,True
22,0.11981403262916154,7.80964475384707,7.80964475384707,0.0,2.1566525873249076,4.313305174649815,2.1300272467406502,0.0,0.9876543209876547,True
22,0.21499733166737447,7.830796598077784,7.830796598077784,0.0,3.8699519700127407,7.739903940025481,3.8221747851977685,0.0,0.9876543209876543,True
22,0.38579665177583383,7.868752002546331,7.868752002546331,0.0,6.944339731965009,13.888679463930018,6.85860714268149,0.0,0.9876543209876543,True
22,0.6922832733185501,12.753041641337639,7.936860140666934,4.816181500670704,12.461098919733901,24.922197839467803,12.30725819232978,0.38649733315603524,0.9876543209876544,False
22,1.242250621695693,22.652453912126212,8.059075106972966,14.593378805153247,22.360511190522473,44.721022381044946,22.08445549681232,0.6526406610658645,0.9876543209876544,False
22,2.229125946819238,40.41620976435002,8.278380734778198,32.137829029571826,40.12426704274628,80.24853408549257,39.6289057212309,0.8009574105200196,0.9876543209876544,False
22,4.0,72.29194272160375,8.671908302151701,63.62003441945205,72.0,144.0,71.1111111111111,0.8836115891590562,0.9876543209876542,False
23,0.002,14.955911237894162,14.955911237894165,0.0,0.036000000000000004,0.07200000000000001,0.035999999999996035,0.0,0.9999999999998898,True
23,0.00358885060371545,14.955911237894162,14.955911237894165,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687476,0.0,0.9999999999999485,True
23,0.006439924327894374,14.955911237894162,14.955911237894165,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209445,0.0,0.9999999999999631,True
23,0.01155596315602276,14.955911237894162,14.955911237894165,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840544,0.0,0.9999999999999797,True
23,0.020736312674502887,14.955911237894162,14.955911237894165,0.0,0.37325362814105195,0.7465072562821039,0.37325362814104857,0.0,0.9999999999999909,True
23,0.037209764130361006,14.955911237894162,14.955911237894165,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464942,0.0,0.999999999999994,True
23,0.06677014223167775,14.955911237894162,14.955911237894165,0.0,1.2018625601701995,2.403725120340399,1.2018625601701967,0.0,0.9999999999999976,True
23,0.11981403262916154,14.965721760590805,14.965721760590805,0.0,2.1566525873249076,4.313305174649815,2.146842064628265,0.0,0.995451041695681,True
23,0.21499733166737447,14.986873604821518,14.986873604821518,0.0,3.8699519700127407,7.739903940025481,3.838989603085384,0.0,0.9919992890952456,True
23,0.38579665177583383,15.024829009290064,15.024829009290064,0.0,6.944339731965009,13.888679463930018,6.875421960569108,0.0,0.9900756912743381,True
23,0.6922832733185501,15.092937147410668,15.092937147410668,0.0,12.461098919733901,24.922197839467803,12.324073010217395,0.0,0.9890037058208802,True
23,1.242250621695693,22.895897900492113,15.2151521137167,7.680745786775413,22.360511190522473,44.721022381044946,22.10127031469994,0.343495983671022,0.9884063081736515,False
23,2.229125946819238,40.659653752715926,15.434457741521932,25.225196011193994,40.12426704274628,80.24853408549257,39.645720539118514,0.6286768050945428,0.9880733895246497,False
23,4.0,72.53538670996966,15.827985308895435,56.70740140107422,72.0,144.0,71.12792592899872,0.787602797237142,0.9878878601249822,False
24,0.002,13.60461612776961,13.60461612776961,0.0,0.036000000000000004,0.07200000000000001,0.03599999999999959,0.0,0.9999999999999885,True
24,0.00358885060371545,13.60461612776961,13.60461612776961,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
24,0.006439924327894374,13.60461612776961,13.60461612776961,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
24,0.01155596315602276,13.60461612776961,13.60461612776961,0.0,0.20800733680840966,0.4160146736168193,0.208007336808409,0.0,0.9999999999999968,True
24,0.020736312674502887,13.60461612776961,13.60461612776961,0.0,0.37325362814105195,0.7465072562821039,0.3732536281410521,0.0,1.0000000000000004,True
24,0.037209764130361006,13.60461612776961,13.60461612776961,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464977,0.0,0.9999999999999993,True
24,0.06677014223167775,13.60461612776961,13.60461612776961,0.0,1.2018625601701995,2.403725120340399,1.2018625601702002,0.0,1.0000000000000004,True
24,0.11981403262916154,13.60461612776961,13.60461612776961,0.0,2.1566525873249076,4.313305174649815,2.156652587324908,0.0,1.0000000000000002,True
24,0.21499733166737447,13.60461612776961,13.60461612776961,0.0,3.8699519700127407,7.739903940025481,3.8699519700127425,0.0,1.0000000000000004,True
24,0.38579665177583383,13.60461612776961,13.60461612776961,0.0,6.944339731965009,13.888679463930018,6.944339731965009,0.0,1.0,True
24,0.6922832733185501,13.60461612776961,13.60461612776961,0.0,12.461098919733901,24.922197839467803,12.4610989197339,0.0,0.9999999999999999,True
24,1.242250621695693,22.476862304720683,13.60461612776961,8.872246176951073,22.360511190522473,44.721022381044946,22.360511190522473,0.39678190276399333,1.0,False
24,2.229125946819238,40.24061815694449,13.60461612776961,26.636002029174882,40.12426704274628,80.24853408549257,40.12426704274628,0.6638377219650714,1.0,False
24,4.0,72.11635111419822,13.668234098045215,58.448117016153006,72.0,144.0,71.9363820297244,0.811779403002125,0.9991164170795055,False
25,0.002,16.169781878779006,16.16978187877901,0.0,0.036000000000000004,0.07200000000000001,0.03555555555555401,0.0,0.9876543209876112,True
25,0.00358885060371545,16.170134956690944,16.170134956690948,0.0,0.06459931086687809,0.12919862173375618,0.06380178851049223,0.0,0.9876543209875823,True
25,0.006439924327894374,16.17076852862965,16.170768528629655,0.0,0.11591863790209872,0.23183727580419744,0.1144875436070052,0.0,0.9876543209876035,True
25,0.01155596315602276,16.17190542614701,16.171905426147013,0.0,0.20800733680840966,0.4160146736168193,0.20543934499595906,0.0,0.987654320987649,True
25,0.020736312674502887,16.173945503817784,16.173945503817787,0.0,0.37325362814105195,0.7465072562821039,0.3686455586578248,0.0,0.9876543209876428,True
25,0.037209764130361006,16.177606270807974,16.177606270807978,0.0,0.6697757543464982,1.3395515086929963,0.6615069178730835,0.0,0.9876543209876526,True
25,0.06677014223167775,16.18417524371938,16.184175243719384,0.0,1.2018625601701995,2.403725120340399,1.1870247507853762,0.0,0.9876543209876493,True
25,0.11981403262916154,16.19596277491882,16.195962774918822,0.0,2.1566525873249076,4.313305174649815,2.130027246740646,0.0,0.9876543209876526,True
25,0.21499733166737447,16.217114619149534,16.217114619149537,0.0,3.8699519700127407,7.739903940025481,3.822174785197763,0.0,0.9876543209876529,True
25,0.38579665177583383,16.25507002361808,16.255070023618085,0.0,6.944339731965009,13.888679463930018,6.858607142681485,0.0,0.9876543209876536,True
25,0.6922832733185501,17.018941067853266,16.32317816173869,0.6957629061145774,12.461098919733901,24.922197839467803,12.307258192329776,0.05583479519713458,0.987654320987654,False
25,1.242250621695693,22.65820470312916,16.44539312804472,6.212811575084441,22.360511190522473,44.721022381044946,22.084455496812318,0.2778474750486808,0.9876543209876543,False
25,2.229125946819238,40.421960555352975,16.66469875584995,23.757261799503024,40.12426704274628,80.24853408549257,39.62890572123089,0.592092106609531,0.9876543209876543,False
25,4.0,72.2976935126067,17.058226323223455,55.23946718938325,72.0,144.0,71.11111111111111,0.7672148220747673,0.9876543209876544,False
26,0.002,8.889872145353982,8.889872145353985,0.0,0.036000000000000004,0.07200000000000001,0.035999999999996035,0.0,0.9999999999998898,True
26,0.00358885060371545,8.889872145353982,8.889872145353985,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687476,0.0,0.9999999999999485,True
26,0.006439924327894374,8.889872145353982,8.889872145353985,0.0,0.11591863790209872,0.23183727580419744,0.11591863790209445,0.0,0.9999999999999631,True
26,0.01155596315602276,8.889872145353982,8.889872145353985,0.0,0.20800733680840966,0.4160146736168193,0.20800733680840544,0.0,0.9999999999999797,True
26,0.020736312674502887,8.889872145353982,8.889872145353985,0.0,0.37325362814105195,0.7465072562821039,0.37325362814104857,0.0,0.9999999999999909,True
26,0.037209764130361006,8.889872145353982,8.889872145353985,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464942,0.0,0.999999999999994,True
26,0.06677014223167775,8.889872145353982,8.889872145353985,0.0,1.2018625601701995,2.403725120340399,1.2018625601701967,0.0,0.9999999999999976,True
26,0.11981403262916154,8.889872145353982,8.889872145353985,0.0,2.1566525873249076,4.313305174649815,2.1566525873249045,0.0,0.9999999999999986,True
26,0.21499733166737447,8.891549771900076,8.891549771900076,0.0,3.8699519700127407,7.739903940025481,3.8682743434666467,0.0,0.9995664993883403,True
26,0.38579665177583383,8.929505176368622,8.929505176368622,0.0,6.944339731965009,13.888679463930018,6.904706700950369,0.0,0.9942927574766817,True
26,0.6922832733185501,12.932869400672656,8.997613314489225,3.935256086183431,12.461098919733901,24.922197839467803,12.353357750598658,0.3158032940378476,0.9913537987436549,False
26,1.242250621695693,22.832281671461228,9.119828280795257,13.71245339066597,22.360511190522473,44.721022381044946,22.1305550550812,0.6132441818449128,0.9897159714515498,False
26,2.229125946819238,40.59603752368504,9.33913390860049,31.256903615084553,40.12426704274628,80.24853408549257,39.67500527949978,0.7790024820088325,0.9888032406232397,False
26,4.0,72.47177048093876,9.732661475973993,62.73910900496477,72.0,144.0,71.15721066937998,0.871376513957844,0.9882945926302775,False
27,0.002,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.03600000000000314,9.868649107779168e-14,1.000000000000087,True
27,0.00358885060371545,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06459931086688186,5.4996154465512706e-14,1.0000000000000584,True
27,0.006439924327894374,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.11591863790210155,3.0648338723588285e-14,1.0000000000000244,True
27,0.01155596315602276,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20800733680841255,1.7079751768913884e-14,1.0000000000000138,True
27,0.020736312674502887,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.37325362814105567,9.518229458329434e-15,1.00000000000001,True
27,0.037209764130361006,12.531443948752054,12.53144394875205,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.6697757543465013,5.3043330633353435e-15,1.0000000000000047,True
27,0.06677014223167775,12.531443948752054,12.53144394875205,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.2018625601702038,2.956006615513e-15,1.0000000000000036,True
27,0.11981403262916154,12.531443948752054,12.53144394875205,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.1566525873249116,1.6473277614023382e-15,1.0000000000000018,True
27,0.21499733166737447,12.531443948752054,12.53144394875205,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.8699519700127443,9.180252639644013e-16,1.0000000000000009,True
27,0.38579665177583383,12.54532006093013,12.53144394875205,0.013876112178079936,6.944339731965009,13.888679463930018,6.944339731965014,0.001998190283549603,1.0000000000000007,False
27,0.6922832733185501,12.817752613412544,12.53144394875205,0.28630866466049376,12.461098919733901,24.922197839467803,12.461098919733905,0.02297619708379682,1.0000000000000002,False
27,1.242250621695693,22.530603669259914,12.641722276423653,9.88888139283626,22.360511190522473,44.721022381044946,22.250232862850876,0.4422475545651959,0.9950681660749179,False
27,2.229125946819238,40.29435952148373,12.861027904228886,27.433331617254844,40.12426704274628,80.24853408549257,39.794683087269455,0.6837092273368836,0.9917859196000838,False
27,4.0,72.17009247873744,13.254555471602389,58.91553700713506,72.0,144.0,71.27688847714967,0.8182713473213202,0.9899567844048565,False
28,0.002,19.752800702312502,19.752800702312502,0.0,0.036000000000000004,0.07200000000000001,0.036000000000001364,0.0,1.0000000000000377,True
28,0.00358885060371545,19.752800702312502,19.752800702312502,0.0,0.06459931086687809,0.12919862173375618,0.06459931086687831,0.0,1.0000000000000033,True
28,0.006439924327894374,19.752800702312502,19.752800702312502,0.0,0.11591863790209872,0.23183727580419744,0.115918637902098,0.0,0.9999999999999938,True
28,0.01155596315602276,19.752800702312502,19.752800702312502,0.0,0.20800733680840966,0.4160146736168193,0.20800733680841077,0.0,1.0000000000000053,True
28,0.020736312674502887,19.752800702312502,19.752800702312502,0.0,0.37325362814105195,0.7465072562821039,0.37325362814105034,0.0,0.9999999999999957,True
28,0.037209764130361006,19.752800702312502,19.752800702312502,0.0,0.6697757543464982,1.3395515086929963,0.6697757543464995,0.0,1.000000000000002,True
28,0.06677014223167775,19.752800702312502,19.752800702312502,0.0,1.2018625601701995,2.403725120340399,1.2018625601701984,0.0,0.9999999999999991,True
28,0.11981403262916154,19.752800702312502,19.752800702312502,0.0,2.1566525873249076,4.313305174649815,2.1566525873249063,0.0,0.9999999999999993,True
28,0.21499733166737447,19.752800702312502,19.752800702312502,0.0,3.8699519700127407,7.739903940025481,3.869951970012739,0.0,0.9999999999999996,True
28,0.38579665177583383,19.752800702312502,19.752800702312502,0.0,6.944339731965009,13.888679463930018,6.944339731965009,0.0,1.0,True
28,0.6922832733185501,19.752800702312502,19.752800702312502,0.0,12.461098919733901,24.922197839467803,12.461098919733903,0.0,1.0000000000000002,True
28,1.242250621695693,22.861750030712226,19.752800702312502,3.1089493283997243,22.360511190522473,44.721022381044946,22.36051119052247,0.13903748898716842,0.9999999999999999,False
28,2.229125946819238,40.62550588293604,19.752800702312502,20.872705180623537,40.12426704274628,80.24853408549257,40.12426704274628,0.5202015318656626,1.0,False
28,4.0,72.50123884018977,19.792791189534814,52.70844765065496,72.0,144.0,71.96000951277769,0.7320617729257634,0.9994445765663568,False
29,0.002,14.071807864335092,14.071807864335089,3.552713678800501e-15,0.036000000000000004,0.07200000000000001,0.03555555555555934,9.868649107779168e-14,0.9876543209877593,True
29,0.00358885060371545,14.072160942247029,14.072160942247026,3.552713678800501e-15,0.06459931086687809,0.12919862173375618,0.06380178851050111,5.4996154465512706e-14,0.9876543209877199,True
29,0.006439924327894374,14.072794514185736,14.072794514185732,3.552713678800501e-15,0.11591863790209872,0.23183727580419744,0.11448754360701408,3.0648338723588285e-14,0.9876543209876801,True
29,0.01155596315602276,14.073931411703098,14.073931411703095,3.552713678800501e-15,0.20800733680840966,0.4160146736168193,0.20543934499596261,1.7079751768913884e-14,0.9876543209876661,True
29,0.020736312674502887,14.07597148937387,14.075971489373867,3.552713678800501e-15,0.37325362814105195,0.7465072562821039,0.36864555865783366,9.518229458329434e-15,0.9876543209876666,True
29,0.037209764130361006,14.079632256364063,14.079632256364059,3.552713678800501e-15,0.6697757543464982,1.3395515086929963,0.661506917873087,5.3043330633353435e-15,0.9876543209876579,True
29,0.06677014223167775,14.086201229275465,14.086201229275462,3.552713678800501e-15,1.2018625601701995,2.403725120340399,1.1870247507853868,2.956006615513e-15,0.9876543209876582,True
29,0.11981403262916154,14.097988760474907,14.097988760474903,3.552713678800501e-15,2.1566525873249076,4.313305174649815,2.130027246740651,1.6473277614023382e-15,0.987654320987655,True
29,0.21499733166737447,14.11914060470562,14.119140604705617,3.552713678800501e-15,3.8699519700127407,7.739903940025481,3.8221747851977703,9.180252639644013e-16,0.9876543209876547,True
29,0.38579665177583383,14.157096009174166,14.157096009174163,3.552713678800501e-15,6.944339731965009,13.888679463930018,6.858607142681494,5.11598483934657e-16,0.9876543209876549,True
29,0.6922832733185501,14.22520414729477,14.225204147294766,3.552713678800501e-15,12.461098919733901,24.922197839467803,12.307258192329785,2.8510436372303244e-16,0.9876543209876548,True
29,1.242250621695693,22.602811495088968,14.347419113600798,8.25539238148817,22.360511190522473,44.721022381044946,22.084455496812318,0.3691951544018022,0.9876543209876543,False
29,2.229125946819238,40.36656734731278,14.56672474140603,25.79984260590675,40.12426704274628,80.24853408549257,39.62890572123089,0.6429984771664727,0.9876543209876543,False
29,4.0,72.2423003045665,14.960252308779534,57.28204799578697,72.0,144.0,71.11111111111111,0.7955839999414857,0.9876543209876544,False


==> anc/Rank_Collapse_Reproducibility/results/binary_runtime.csv <==
method,n,median_seconds,min_seconds,max_seconds
rank-space sweep,100,9.775000080480822e-06,7.730999982413778e-06,8.482500004447502e-05
rank-space sweep,300,1.6193999954339233e-05,1.5602999951624952e-05,3.6844999954155355e-05
rank-space sweep,1000,5.6663999998818326e-05,5.316800002219679e-05,6.879099998968741e-05
rank-space sweep,3000,0.00017849400001068716,0.0001774120000845869,0.00023297499990349024
rank-space sweep,10000,0.000800537000031909,0.0007639119999112154,0.0008899590000055468
rank-space sweep,30000,0.0028490619999956834,0.0028142389999175066,0.0030124039999464003
rank-space sweep,100000,0.011367723000034857,0.011299911999913093,0.011552195999911419
rank-space sweep,300000,0.03973944799997753,0.03913195799998448,0.045610557000031804
rank-space sweep,750000,0.11475963800000955,0.1138843309998947,0.12831051500006652
exhaustive search,10,8.681799999976647e-05,6.0268999959589564e-05,0.00017733300001054886
exhaustive search,12,0.00027606900005139323,0.00024435200009520486,0.0003517909999573021
exhaustive search,14,0.0014496180000378445,0.0014282360000379413,0.001651006999964011
exhaustive search,16,0.006621559999985038,0.00659578199997668,0.0070830939999950715
exhaustive search,18,0.03464802500002406,0.03119309599992448,0.03709950199993273
exhaustive search,20,0.17623631699996167,0.15664519500001006,0.17914357899996958
exhaustive search,22,0.6737063220000437,0.6737063220000437,0.6737063220000437
exhaustive search,24,2.679494833000035,2.679494833000035,2.679494833000035


==> anc/Rank_Collapse_Reproducibility/results/binary_scattering.csv <==
rank,n,replicate,vertices,formula
2,5,0,10,10
2,5,1,10,10
2,5,2,10,10
2,5,3,10,10
2,6,0,12,12
2,6,1,12,12
2,6,2,12,12
2,6,3,12,12
2,7,0,14,14
2,7,1,14,14
2,7,2,14,14
2,7,3,14,14
2,8,0,16,16
2,8,1,16,16
2,8,2,16,16
2,8,3,16,16
2,9,0,18,18
2,9,1,18,18
2,9,2,18,18
2,9,3,18,18
2,10,0,20,20
2,10,1,20,20
2,10,2,20,20
2,10,3,20,20
2,11,0,22,22
2,11,1,22,22
2,11,2,22,22
2,11,3,22,22
2,12,0,24,24
2,12,1,24,24
2,12,2,24,24
2,12,3,24,24
2,13,0,26,26
2,13,1,26,26
2,13,2,26,26
2,13,3,26,26
2,14,0,28,28
2,14,1,28,28
2,14,2,28,28
2,14,3,28,28
2,15,0,30,30
2,15,1,30,30
2,15,2,30,30
2,15,3,30,30
2,16,0,32,32
2,16,1,32,32
2,16,2,32,32
2,16,3,32,32
2,17,0,34,34
2,17,1,34,34
2,17,2,34,34
2,17,3,34,34
3,5,0,22,22
3,5,1,22,22
3,5,2,22,22
3,5,3,22,22
3,6,0,32,32
3,6,1,32,32
3,6,2,32,32
3,6,3,32,32
3,7,0,44,44
3,7,1,44,44
3,7,2,44,44
3,7,3,44,44
3,8,0,58,58
3,8,1,58,58
3,8,2,58,58
3,8,3,58,58
3,9,0,74,74
3,9,1,74,74
3,9,2,74,74
3,9,3,74,74
3,10,0,92,92
3,10,1,92,92
3,10,2,92,92
3,10,3,92,92
3,11,0,112,112
3,11,1,112,112
3,11,2,112,112
3,11,3,112,112
3,12,0,134,134
3,12,1,134,134
3,12,2,134,134
3,12,3,134,134
3,13,0,158,158
3,13,1,158,158
3,13,2,158,158
3,13,3,158,158
3,14,0,184,184
3,14,1,184,184
3,14,2,184,184
3,14,3,184,184
3,15,0,212,212
3,15,1,212,212
3,15,2,212,212
3,15,3,212,212
4,6,0,52,52
4,6,1,52,52
4,6,2,52,52
4,6,3,52,52
4,7,0,84,84
4,7,1,84,84
4,7,2,84,84
4,7,3,84,84
4,8,0,128,128
4,8,1,128,128
4,8,2,128,128
4,8,3,128,128
4,9,0,186,186
4,9,1,186,186
4,9,2,186,186
4,9,3,186,186
4,10,0,260,260
4,10,1,260,260
4,10,2,260,260
4,10,3,260,260
4,11,0,352,352
4,11,1,352,352
4,11,2,352,352
4,11,3,352,352
4,12,0,464,464
4,12,1,464,464
4,12,2,464,464
4,12,3,464,464
4,13,0,598,598
4,13,1,598,598
4,13,2,598,598
4,13,3,598,598
4,14,0,756,756
4,14,1,756,756
4,14,2,756,756
4,14,3,756,756


==> anc/Rank_Collapse_Reproducibility/results/cross_family_collapse.csv <==
family,candidates,feasible,ratio
binary $\{\pm1\}^{24}$,48,16777216.0,349525.3333333333
"$4$-phase, $n=18$",72,68719476736.0,954437176.8888888
"top-$8$ subsets, $n=42$",19,118030185.0,6212115.0
"SPCA supports, $n=42$",23,118030185.0,5131747.173913044
spanning trees of $K_9$,20,4782969.0,239148.45


==> anc/Rank_Collapse_Reproducibility/results/metadata.json <==
{
  "master_seed": 20260723,
  "python": "3.13.5",
  "platform": "Linux-6.12.13-x86_64-with-glibc2.41",
  "processor": "AMD EPYC 9V74 80-Core Processor",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "scipy": "1.17.0",
  "matplotlib": "3.10.8",
  "numba": "0.65.1",
  "timestamp_utc": "2026-07-27T16:47:22Z"
}


==> anc/Rank_Collapse_Reproducibility/results/spca_exactness.csv <==
n,k,replicate,algorithm,brute,abs_gap,supports,same_value
12,3,0,7.567196293051138,7.567196293051138,0.0,9,True
12,3,1,16.172251847416604,16.172251847416604,0.0,10,True
12,3,2,18.360120563351277,18.360120563351277,0.0,8,True
12,3,3,5.98004555971544,5.98004555971544,0.0,9,True
12,3,4,12.795594595080118,12.795594595080118,0.0,10,True
12,3,5,7.39073602305937,7.39073602305937,0.0,8,True
12,3,6,10.891526764480494,10.891526764480494,0.0,10,True
12,3,7,12.759246072562556,12.759246072562556,0.0,6,True
15,4,0,21.548483097792747,21.548483097792747,0.0,12,True
15,4,1,11.938798089438201,11.938798089438201,0.0,10,True
15,4,2,11.699307705749302,11.699307705749302,0.0,9,True
15,4,3,15.673860824232284,15.673860824232284,0.0,14,True
15,4,4,11.608199576193973,11.608199576193973,0.0,11,True
15,4,5,19.267906343984343,19.267906343984343,0.0,13,True
15,4,6,15.256005317080099,15.256005317080099,0.0,9,True
15,4,7,18.384036325641837,18.384036325641837,0.0,10,True
18,4,0,15.076616010347918,15.076616010347918,0.0,11,True
18,4,1,14.58600366461139,14.58600366461139,0.0,12,True
18,4,2,11.055206493295467,11.055206493295467,0.0,9,True
18,4,3,18.640739681089208,18.640739681089208,0.0,13,True
18,4,4,21.337361454780176,21.337361454780176,0.0,13,True
18,4,5,7.291748893234592,7.291748893234592,0.0,15,True
18,4,6,12.296599144119307,12.296599144119307,0.0,12,True
18,4,7,12.962255122925807,12.962255122925807,0.0,10,True
20,5,0,18.360350668508403,18.360350668508403,0.0,15,True
20,5,1,19.314013886758,19.314013886758,0.0,14,True
20,5,2,18.105170496242224,18.105170496242224,0.0,13,True
20,5,3,17.483064703357584,17.483064703357584,0.0,16,True
20,5,4,16.563254067455084,16.563254067455084,0.0,15,True
20,5,5,19.65466908831885,19.65466908831885,0.0,15,True
20,5,6,14.559553980127976,14.559553980127976,0.0,18,True
20,5,7,14.53607334255258,14.53607334255258,0.0,12,True


==> anc/Rank_Collapse_Reproducibility/results/spca_scaling.csv <==
n,k,replicate,supports,value,seconds
20,4,0,16,16.356481233632735,0.0013588230000323165
20,4,1,12,17.417468928469976,0.0013828890000695537
20,4,2,11,9.415334139441416,0.001040590999991764
20,4,3,15,22.83647818168479,0.0010525890000963045
30,5,0,15,19.742525945862063,0.002172337999923002
30,5,1,15,15.948120650992461,0.0021984569999631276
30,5,2,14,31.418051741362632,0.0021758040001031986
30,5,3,15,17.079340683525597,0.0022369240000443824
45,8,0,22,44.07136249366197,0.005394952999949965
45,8,1,28,35.735840807996674,0.005320322999978089
45,8,2,24,29.556236523971222,0.005220054000005803
45,8,3,24,32.80519448398841,0.005677440999988903
65,12,0,37,41.9439278611396,0.014213980000022275
65,12,1,40,41.10808127739804,0.013705937000054291
65,12,2,37,48.893990470746346,0.01419376999990618
65,12,3,35,43.87605025301224,0.013491549000036684
90,16,0,50,79.48161589243692,0.027891142999919794
90,16,1,60,55.96346980369364,0.027682524999931957
90,16,2,48,63.32576532180357,0.0274478269999463
90,16,3,47,65.95464555792597,0.02739976599991678
125,22,0,70,91.723064165235,0.057770563000076436
125,22,1,72,79.02578587009128,0.05772145999992517
125,22,2,78,84.8631811146087,0.05761361999998371
125,22,3,67,81.41177425655064,0.05760779199999888
165,30,0,107,97.33734706837397,0.14827245000003586
165,30,1,98,112.0036620000925,0.1821195780000835
165,30,2,90,115.23951757307809,0.16671820900000967
165,30,3,87,109.73928547724034,0.18089597000005142
220,40,0,128,152.3738431757443,0.37040041599993856
220,40,1,128,126.69838798543651,0.37650349700004426
220,40,2,122,150.40924641093775,0.41245571500007827
220,40,3,135,152.44895405733155,0.3425096820000135

